Structural Language Models of Code

We address the problem of any-code completion - generating a missing piece of source code in a given program without any restriction on the vocabulary or structure. We introduce a new approach to any-code completion that leverages the strict syntax of programming languages to model a code snippet as a tree - structural language modeling (SLM). SLM estimates the probability of the program's abstract syntax tree (AST) by decomposing it into a product of conditional probabilities over its nodes. We present a neural model that computes these conditional probabilities by considering all AST paths leading to a target node. Unlike previous techniques that have severely restricted the kinds of expressions that can be generated in this task, our approach can generate arbitrary code in any programming language. Our model significantly outperforms both seq2seq and a variety of structured approaches in generating Java and C# code. Our code, data, and trained models are available at http://github.com/tech-srl/slm-code-generation/ . An online demo is available at http://AnyCodeGen.org .

==> examples/java_examples.java <==
We are correct:

@Override
public void updatePipeline(String clientName, ExtendedBlock oldBlock, ExtendedBlock newBlock, DatanodeID[] newNodes, String[] storageIDs) throws IOException {
    UpdatePipelineRequestProto req = UpdatePipelineRequestProto.newBuilder()
        .setClientName(clientName).setOldBlock(PBHelper.convert(oldBlock))
    	.setNewBlock(PBHelper.convert(newBlock)).addAllNewNodes(Arrays.asList(PBHelper.convert(newNodes)))
    	.addAllStorageIDs(storageIDs == null ? null :  !!! Arrays.asList(storageIDs) !!! ).build();
    try {
        rpcProxy.updatePipeline(null, req);
    } catch (ServiceException e) {
        throw ProtobufHelper.getRemoteException(e);
    }
}

Truth:	  arrays . as _ list ( storage _ i _ ds )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ClientNamenodeProtocolTranslatorPB.java :881
true_ref: Cal(Nm(arrays),Nm(as,list),Nm(storage,i,ds)) predicted at: 2, tree predicted at: 2
environment UNKs: ['ds', 'req', 'pb', 'pipeline', 'proto', 'datanode', 'extended', 'rpc', 'protobuf', 'add,all,storage,i,ds', 'storage,i,ds', 'add,all,new,nodes', 'set,new,block', 'as,list', 'new,nodes', 'pb,helper', 'update,pipeline,request,proto', 'new,block', 'set,old,block', 'client,name', 'old,block', 'set,client,name', 'new,builder', 'update,pipeline', 'io,exception', 'datanode,id', 'extended,block', 'service,exception', 'rpc,proxy', 'protobuf,helper', 'get,remote,exception']
Known subtokens to predict: ['arrays'], UNK-available: ['storage,i,ds', 'as,list'], UNK-unavailable: []
hyps:
	(0.139): ArAc(Nm(storage,i,ds),IntEx(0))
	(0.036): Cal(Nm(arrays),Nm(as,list),Nm(storage,i,ds))
	(0.026): Cal(Nm(storage,i,ds),Nm(convert,to),Nm(storage,i,ds))
	(0.024): Cal(Nm(storage,i,ds),Nm(convert,to,string),Nm(storage,i,ds))
	(0.007): Cal(Nm(storage,i,ds),Nm(convert,to),Nm(storage,i,ds),Nm(storage,i,ds))

seq2seq:
	storage _ i _ ds . to _ <unk> _ case ( )
	storage _ i _ ds . clone ( )
	storage _ i _ ds . get _ bytes ( )
	pb _ helper . convert ( storage _ i _ ds )
	storage _ i _ ds . to _ bytes _ array ( )


seq2tree:
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( new , nodes ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( new , block ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i , ds ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i , ds ) , Nm ( storage , i , ds ) )


------------------------------------------------------------------------------------

@Override
public synchronized void setInput(byte[] b, int off, int len) {
    if (b == null) {
        throw new NullPointerException();
    }
    if (off < 0 ||  !!! len < 0 !!!  || off > b.length - len) {
        throw new ArrayIndexOutOfBoundsException();
    }
    finished = false;
    if (len > uncompressedDirectBuf.remaining()) {
        //
        this.userBuf = b;
        this.userBufOff = off;
        this.userBufLen = len;
    } else {
        ((ByteBuffer) uncompressedDirectBuf).put(b, off, len);
        uncompressedDirectBufLen = uncompressedDirectBuf.position();
    }
    bytesRead += len;
}

Truth:	  len < 0
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SnappyCompressor.java :107
true_ref: Ls(Nm(len),IntEx(0)) predicted at: 1, tree predicted at: 1
environment UNKs: ['off', 'finished', 'remaining', 'uncompressed', 'direct', 'set,input', 'bytes,read', 'array,index,out,of,bounds,exception', 'uncompressed,direct,buf', 'uncompressed,direct,buf,len', 'null,pointer,exception', 'user,buf', 'user,buf,off', 'user,buf,len', 'byte,buffer']
Known subtokens to predict: ['len', '0'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.372): Ls(Nm(len),IntEx(0))
	(0.279): Gt(Nm(len),Fld(Nm(b),Nm(length)))
	(0.043): Gt(Fld(Nm(b),Nm(length)),Nm(len))
	(0.033): Gt(Nm(len),Nm(off))
	(0.018): Gt(Nm(len),Nm(finished))

seq2seq:
	off < 0
	len < 0		(CORRECT!)
	b == null
	off < b . length
	bytes _ read < 0

seq2tree:
	Ls ( Nm ( off ) , IntEx ( 0 ) )
	Ls ( Nm ( len ) , IntEx ( 0 ) )		(CORRECT!)
	Ls ( IntEx ( 0 ) , Nm ( off ) )
	Ls ( Nm ( off ) , Fld ( Nm ( b ) , Nm ( length ) ) )
	Ls ( IntEx ( 0 ) , Nm ( len ) )

------------------------------------------------------------------------------------

private static String getNameServiceId(Configuration conf, String addressKey) {
    String nameserviceId = conf.get(DFS_NAMESERVICE_ID);
    if (nameserviceId != null) {
        return nameserviceId;
    }
    Collection<String> nsIds = getNameServiceIds(conf);
    if (1 ==  !!! nsIds.size() !!! ) {
        return nsIds.toArray(new String[1])[0];
    }
    String nnId = conf.get(DFS_HA_NAMENODE_ID_KEY);
    return getSuffixIDs(conf, addressKey, null, nnId, LOCAL_ADDRESS_MATCHER)[0];
}

Truth:	  ns _ ids . size ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DFSUtil.java :1257
true_ref: Cal(Nm(ns,ids),Nm(size)) predicted at: 1, tree predicted at: 1
environment UNKs: ['nameservice', 'conf', 'ds', 'nn', 'ns', 'dfs', 'ha', 'namenode', 'get,name,service,id', 'nameservice,id', 'address,key', 'get,suffix,i,ds', 'nn,id', 'local,address,matcher', 'ns,ids', 'to,array', 'dfs,nameservice,id', 'dfs,ha,namenode,id,key', 'get,name,service,ids']
Known subtokens to predict: ['size'], UNK-available: ['ns,ids'], UNK-unavailable: []
hyps:
	(0.820): Cal(Nm(ns,ids),Nm(size))
	(0.025): Cal(Nm(conf),Nm(size))
	(0.009): Enc(Mod(Cal(Nm(ns,ids),Nm(size)),IntEx(2)))
	(0.004): Cal(Nm(address,key),Nm(size))
	(0.003): Cal(Nm(address,key),Nm(length))

seq2seq:
	- 1
	integer . max _ value
	conf . size ( )
	conf _ ids . size ( )
	long . max _ value

seq2tree:
	ds ( IntEx ( 1 ) )
	Cal ( Nm ( ns , ids ) , Nm ( size ) )		(CORRECT!)
	Fld ( Nm ( string , pool ) , Nm ( blank ) )
	Fld ( Nm ( string , pool ) , Nm ( null ) )
	Cal ( Nm ( conf , ids ) , Nm ( size ) )

------------------------------------------------------------------------------------

@Override
protected void checkRpcAdminAccess() throws 
    IOException, AccessControlException {
  UserGroupInformation ugi = 
    UserGroupInformation.getCurrentUser();
  UserGroupInformation zkfcUgi = 
    UserGroupInformation.getLoginUser();
  if (adminAcl.isUserAllowed(ugi) || 
    ugi.getShortUserName()
    .equals(zkfcUgi.getShortUserName())) {
      LOG.info("Allowed RPC access from " + ugi 
      + " at " + Server.getRemoteAddress());
      return;
    }
  String msg = "Disallowed RPC access from " + ugi 
    + " at " + Server.getRemoteAddress() 
    + ". Not listed in " + DFSConfigKeys.DFS_ADMIN;
  LOG.warn(msg);
  throw new AccessControlException(msg);
}

Truth:	  zkfc _ ugi . get _ short _ user _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DFSZKFailoverController.java :188
true_ref: Cal(Nm(zkfc,ugi),Nm(get,short,user,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ugi', 'admin', 'acl', 'rpc', 'information', 'zkfc', 'login', 'listed', 'dfs', 'disallowed', 'get,short,user,name', 'admin,acl', 'is,user,allowed', 'check,rpc,admin,access', 'access,control,exception', 'io,exception', 'user,group,information', 'zkfc,ugi', 'get,current,user', 'get,login,user', 'get,remote,address', '.,not,listed,in', 'dfs,admin', 'dfs,config,keys', 'allowed,rpc,access,from', 'disallowed,rpc,access,from']
Known subtokens to predict: [], UNK-available: ['zkfc,ugi', 'get,short,user,name'], UNK-unavailable: []
hyps:
	(0.305): Cal(Nm(zkfc,ugi),Nm(get,short,user,name))
	(0.063): Cal(Nm(zkfc,ugi),Nm(get,user,name))
	(0.006): Fld(Nm(user,type),Nm(rpc))
	(0.001): Fld(Fld(Nm(user,group,information),Nm(dfs,admin)),Nm(name))
	(0.001): Fld(Nm(user,type),Nm(application,rpc))

seq2seq:
	server . get _ user _ name ( )
	zkfc _ ugi . get _ user _ name ( )
	ugi _ ugi . get _ user _ name ( )
	user _ group _ information . get _ user _ name ( )
	dfs _ ugi . get _ user _ name ( )

seq2tree:
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , admin ) )
	Cal ( Nm ( zkfc ) , Nm ( get , user , name ) )
	Cal ( Nm ( zkfc ) , Nm ( get , remote , address ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , <unk> ) )
------------------------------------------------------------------------------------

private static <E> void remove(final List<E> elements, final int i, final E expected) {
    final E removed = elements.remove( !!! -i - 1 !!! );
    Preconditions.checkState(removed == expected, "removed != expected=%s, removed=%s.", expected, removed);
}

Truth:	  - i - 1
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Diff.java :142
true_ref: Minus(Neg(Nm(i)),IntEx(1)) predicted at: 3, tree predicted at: 3
environment UNKs: ['removed', 'preconditions', '!=', 'expecteds', 'removeds', 'check,state', 'removed,!=,expecteds,removeds']
Known subtokens to predict: ['1', 'i'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.308): Minus(Cal(Nm(elements),Nm(size)),IntEx(1))
	(0.292): Minus(Nm(i),IntEx(1))
	(0.057): Minus(Neg(Nm(i)),IntEx(1))
	(0.053): Plus(Nm(i),IntEx(1))
	(0.053): Minus(Neg(IntEx(1)),Nm(i))

seq2seq:
	elements . size ( ) - 1
	i + 1
	i - 1
	elements . size ( ) - i
	elements . get ( i )

seq2tree:
	Minus ( Nm ( i ) , IntEx ( 1 ) )
	Plus ( Nm ( i ) , IntEx ( 1 ) )
	!= ( Nm ( i ) )
	Cal ( Nm ( elements ) , Nm ( get ) , Nm ( i ) )
	Cal ( Nm ( elements ) , Nm ( key , set ) )
------------------------------------------------------------------------------------

private void handleTaskFinishedEvent(TaskFinishedEvent event) {
    TaskInfo taskInfo = info.tasksMap.get( !!! event.getTaskId() !!! );
    taskInfo.counters = event.getCounters();
    taskInfo.finishTime = event.getFinishTime();
    taskInfo.status = TaskStatus.State.SUCCEEDED.toString();
    taskInfo.successfulAttemptId = event.getSuccessfulTaskAttemptId();
}

Truth:	  event . get _ task _ id ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobHistoryParser.java :347
true_ref: Cal(Nm(event),Nm(get,task,id)) predicted at: 2, tree predicted at: 1
environment UNKs: ['finished', 'counters', 'successful', 'attempt', 'finish', 'succeeded', 'task,info', 'tasks,map', 'handle,task,finished,event', 'task,finished,event', 'get,counters', 'get,successful,task,attempt,id', 'finish,time', 'get,finish,time', 'to,string', 'successful,attempt,id', 'task,status']
Known subtokens to predict: ['task', 'event', 'id', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.197): Cal(Nm(event),Nm(get,id))
	(0.185): Cal(Nm(event),Nm(get,task,id))
	(0.069): Cal(Nm(event),Nm(get,type))
	(0.057): ClsEx(Cls(task,info))
	(0.020): Cal(Nm(event),Nm(get,task,name))

seq2seq:
	event . name
	event . type
	event . get _ id ( )
	event . id
	event . get _ key ( )

seq2tree:
	Cal ( Nm ( event ) , Nm ( get , id ) )
	Cal ( Nm ( event ) , Nm ( get , path ) )
	Cal ( Nm ( event ) , Nm ( get , description ) )
	Cal ( Nm ( event ) , Nm ( get , task , name ) )
	Cal ( Nm ( event ) , Nm ( get , task , name )

------------------------------------------------------------------------------------


private static boolean isNameResolved(InetAddress address) {
    String hostname =  !!! address.getHostName() !!! ;
    String ip = address.getHostAddress();
    return !hostname.equals(ip) || NetUtils.isLocalAddress(address);
}

Truth:	  address . get _ host _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DatanodeManager.java :1349
true_ref: Cal(Nm(address),Nm(get,host,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['hostname', 'ip', 'net', 'is,name,resolved', 'inet,address', 'net,utils', 'is,local,address', 'get,host,address']
Known subtokens to predict: ['name', 'host', 'address', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.080): Cal(Nm(address),Nm(get,host,name))
	(0.041): Cal(Nm(address),Nm(get,host))
	(0.037): Cal(Nm(address),Nm(get,host,address))
	(0.030): Cal(Nm(inet,address),Nm(get,hostname))
	(0.012): Cal(Cal(Nm(address),Nm(get,last,element)),Nm(get,value))

seq2seq:
	address . get _ host _ address ( )
	address . get _ port ( )
	address . get _ address ( )
	address . get _ parent _ address ( )
	address . get _ host _ address ( ) + <unk>

seq2tree:
	Cal ( Nm ( address ) , Nm ( get , host , address ) )
	Cal ( Nm ( address ) , Nm ( get , port ) )
	Cal ( Nm ( address ) , Nm ( get , address ) )
	Cal ( Nm ( address ) , Nm ( get , host , text ) )
	Cal ( Cal ( Nm ( address ) , Nm ( get , host , text ) ) , Nm ( trim ) )

------------------------------------------------------------------------------------

public void responseReceived(ResponseReceivedEvent event) {
    RequestResult result = event.getRequestResult();
    Date startDate = result.getStartDate();
    Date stopDate = result.getStopDate();
    long elapsed = stopDate.getTime() - startDate.getTime();
    synchronized (this) {
        this.lastE2Elatency = elapsed;
    }
    if ( !!! LOG.isDebugEnabled() !!! ) {
        int statusCode = result.getStatusCode();
        String etag = result.getEtag();
        HttpURLConnection urlConnection = (HttpURLConnection) event.getConnectionObject();
        int contentLength = urlConnection.getContentLength();
        String requestMethod = urlConnection.getRequestMethod();
        long threadId = Thread.currentThread().getId();
        LOG.debug(String.format("SelfThrottlingIntercept:: ResponseReceived: threadId=%d, Status=%d, Elapsed(ms)=%d, ETAG=%s, contentLength=%d, requestMethod=%s", threadId, statusCode, elapsed, etag, contentLength, requestMethod));
    }
}

Truth:	  log . is _ debug _ enabled ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SelfThrottlingIntercept.java :105
true_ref: Cal(Nm(log),Nm(is,debug,enabled)) predicted at: 2, tree predicted at: 2
environment UNKs: ['received', 'elapsed', 'self', 'throttling', 'intercept', 'etag', 'elatency', 'response,received', 'response,received,event', 'http,url,connection', 'status,code', 'content,length', 'thread,id', 'request,method', 'stop,date', 'url,connection', 'self,throttling,intercept,response,received,thread,idd,statusd,elapsedmsd,etags,content,lengthd,request,methods', 'get,id', 'get,request,method', 'get,content,length', 'get,stop,date', 'get,status,code', 'get,etag', 'get,time', 'last,e,elatency', 'start,date', 'current,thread', 'get,connection,object']
Known subtokens to predict: ['enabled', 'is', 'log', 'debug'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.377): Neq(Nm(elapsed),Null(null))
	(0.140): Cal(Nm(log),Nm(is,debug,enabled))
	(0.046): Gt(Nm(elapsed),IntEx(0))
	(0.039): Neq(Nm(elapsed),IntEx(0))
	(0.007): Geq(Nm(elapsed),Nm(elatency))

seq2seq:
	result != null
	elapsed > 0
	result . get _ status _ code ( ) == workflow _ constants . status _ <unk>
	stop _ date . get _ time ( ) > 0
	result . get _ status _ code ( ) == status . status _ <unk>

seq2tree:
	InstanceOf ( Cal ( Nm ( event ) , Nm ( get , connection , object ) ) , Cls ( http , url , connection ) )
	Neq ( Nm ( start , date ) , Null ( null ) )
	Cal ( Nm ( log ) , Nm ( is , debug , enabled ) )		(CORRECT!)
	Neq ( Nm ( stop , date ) , Null ( null ) )
	threadid=%d ( Cal ( Nm ( result ) , Nm ( get , status , code ) ) , IntEx ( 0 ) )

------------------------------------------------------------------------------------

@Override
public synchronized String moveApplication(ApplicationId appId, String queueName) throws YarnException {
    SchedulerApplication<FSAppAttempt> app = applications.get(appId);
    if (app == null) {
        throw new YarnException("App to be moved " + appId + " not found.");
    }
    FSAppAttempt attempt = (FSAppAttempt) app.getCurrentAppAttempt();
    //
    synchronized (attempt) {
        FSLeafQueue oldQueue = (FSLeafQueue)  !!! app.getQueue() !!! ;
        FSLeafQueue targetQueue = queueMgr.getLeafQueue(queueName, false);
        if (targetQueue == null) {
            throw new YarnException("Target queue " + queueName + " not found or is not a leaf queue.");
        }
        if (targetQueue == oldQueue) {
            return oldQueue.getQueueName();
        }
        if (oldQueue.getRunnableAppSchedulables().contains(attempt)) {
            verifyMoveDoesNotViolateConstraints(attempt, oldQueue, targetQueue);
        }
        executeMove(app, attempt, oldQueue, targetQueue);
        return targetQueue.getQueueName();
    }
}

Truth:	  app . get _ queue ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FairScheduler.java :1431
true_ref: Cal(Nm(app),Nm(get,queue)) predicted at: 2, tree predicted at: 1
environment UNKs: ['fs', 'attempt', 'schedulables', 'yarn', 'verify', 'does', 'violate', 'mgr', 'scheduler', 'applications', 'moved', 'fs,leaf,queue', 'old,queue', 'target,queue', 'get,queue,name', 'execute,move', 'get,runnable,app,schedulables', 'move,application', 'yarn,exception', 'application,id', 'queue,name', 'app,id', 'fs,app,attempt', 'verify,move,does,not,violate,constraints', 'queue,mgr', 'get,leaf,queue', 'scheduler,application', 'not,found,or,is,not,a,leaf,queue', 'get,current,app,attempt', 'not,found', 'app,to,be,moved']
Known subtokens to predict: ['queue', 'get', 'app'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.157): Cal(Nm(attempt),Nm(get,queue))
	(0.116): Cal(Nm(app),Nm(get,queue))
	(0.092): Cal(Nm(attempt),Nm(get),Nm(queue,name))
	(0.059): Cal(Nm(attempt),Nm(get),Nm(app,id))
	(0.009): StaticCall(Nm(get,queue))

seq2seq:
	attempt . clone ( )
	attempt . get _ leaf _ queue ( )
	attempt . get _ object ( )
	attempt . get _ object ( 0 )
	attempt . get _ <unk> _ queue ( )

seq2tree:
	Cal ( Nm ( attempt ) , Nm ( get , queue ) )
	Cal ( Nm ( app ) , Nm ( get , queue ) )		(CORRECT!)
	Cal ( Nm ( app ) , Nm ( get , meta , data ) )
	Cal ( Nm ( attempt ) , Nm ( lookup ) , Nm ( queue , name ) )
	Cal ( Nm ( attempt ) , Nm ( get , leaf , queue ) )
------------------------------------------------------------------------------------

@Override
public void transition(RMContainerImpl container, RMContainerEvent event) {
    //
    container.containerAllocationExpirer.unregister( !!! container.getContainerId() !!! );
    //
    container.eventHandler.handle(new RMNodeCleanContainerEvent(container.nodeId, container.containerId));
    //
    super.transition(container, event);
}

Truth:	  container . get _ container _ id ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/RMContainerImpl.java :535
true_ref: Cal(Nm(container),Nm(get,container,id)) predicted at: 3, tree predicted at: 3
environment UNKs: ['unregister', 'allocation', 'expirer', 'transition', 'rm', 'clean', 'container,allocation,expirer', 'rm,container,impl', 'rm,container,event', 'rm,node,clean,container,event', 'event,handler', 'node,id', 'container,id']
Known subtokens to predict: ['container', 'id', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.045): ObjEx(Cls(container))
	(0.027): ObjEx(Cls(container),Fld(Nm(container),Nm(container,id)),Nm(container))
	(0.025): Cal(Nm(container),Nm(get,container,id))
	(0.013): Fld(Nm(container),Nm(container,id))
	(0.006): Cal(Nm(container),Nm(get,container))

seq2seq:
	event . get _ id ( )
	container . <unk>
	event . get _ component ( )
	event . get _ source ( )
	event . get _ <unk> _ id ( )


seq2tree:
	Cal ( Nm ( event ) , Nm ( get , point ) )
	Cal ( Nm ( event ) , Nm ( get , id ) )
	Fld ( Nm ( container ) , Nm ( node , id ) )
	Fld ( Nm ( container ) , Nm ( container , id ) )
	Fld ( Nm ( container ) , Nm ( container , allocation , container )

------------------------------------------------------------------------------------

@Override
public List<NodeReport> getNodeReports(NodeState... states) throws YarnException, IOException {
    EnumSet<NodeState> statesSet = (states.length == 0) ?  !!! EnumSet.allOf(NodeState.class) !!!  : EnumSet.noneOf(NodeState.class);
    for (NodeState state : states) {
        statesSet.add(state);
    }
    GetClusterNodesRequest request = GetClusterNodesRequest.newInstance(statesSet);
    GetClusterNodesResponse response = rmClient.getClusterNodes(request);
    return response.getNodeReports();
}

Truth:	  enum _ set . all _ of ( node _ state . class )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/YarnClientImpl.java :435
true_ref: Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(node,state))) predicted at: 1, tree predicted at: 1
environment UNKs: ['states', 'reports', 'yarn', 'report', 'rm', 'none,of', 'states,set', 'enum,set', 'node,state', 'io,exception', 'get,node,reports', 'yarn,exception', 'node,report', 'get,cluster,nodes,response', 'get,cluster,nodes,request', 'rm,client', 'new,instance', 'get,cluster,nodes']
Known subtokens to predict: ['of', 'all'], UNK-available: ['node,state', 'enum,set'], UNK-unavailable: []
hyps:
	(0.326): Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(node,state)))
	(0.102): Fld(Nm(enum,set),Nm(empty))
	(0.031): ObjEx(Cls(linked,hash,set))
	(0.030): ObjEx(Cls(enum,set))
	(0.029): Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(enum,set)))

seq2seq:
	immutable _ set . of ( )
	immutable _ list . of ( )
	enum _ set . none _ of ( node _ state . class )
	enum _ set . all _ of ( node _ state . class )		(CORRECT!)
	enum _ set . of ( node _ state . class )

seq2tree:
	Cal ( Nm ( enum , set ) , Nm ( of ) , ClsEx ( Cls ( node , state ) ) )
	Cal ( Nm ( enum , set ) , Nm ( of ) )
	Cal ( Nm ( enum , set ) , Nm ( all , of ) , ClsEx ( Cls ( node , state ) ) )		(CORRECT!)
	Cal ( Nm ( immutable , set ) , Nm ( of ) )
	ObjEx ( Cls ( enum , set ) )
------------------------------------------------------------------------------------

static String replaceSubstitution(String base, Pattern from, String to, boolean repeat) {
    Matcher match = from.matcher(base);
    if (repeat) {
        return  !!! match.replaceAll(to) !!! ;
    } else {
        return match.replaceFirst(to);
    }
}

Truth:	  match . replace _ all ( to )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/KerberosName.java :284
true_ref: Cal(Nm(match),Nm(replace,all),Nm(to)) predicted at: 2, tree predicted at: 2
environment UNKs: ['repeat', 'substitution', 'replace,substitution', 'replace,first']
Known subtokens to predict: ['match', 'all', 'to', 'replace'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.016): Cal(Nm(match),Nm(to,string))
	(0.009): Cal(Nm(match),Nm(replace,all),Nm(to))
	(0.008): Cal(Nm(string,util),Nm(replace),Nm(match),Nm(to))
	(0.007): Cal(Nm(match),Nm(replace),Nm(base),Nm(to),Nm(match))
	(0.007): Cal(Nm(match),Nm(replace),Nm(base),Nm(to))

seq2seq:
	match . get _ first ( )
	match . replace _ first ( to )
	match . replace _ first ( to , to )
	match . replace _ first ( to , " _ <unk> )
	match . replace _ first ( " _ <unk> , to )

seq2tree:
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( base ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( to ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( repeat ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( from ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( base ) , Nm ( to ) )
------------------------------------------------------------------------------------

public static byte[] getXAttr(final Map<?, ?> json, final String name) throws IOException {
    if (json == null) {
        return null;
    }
    Map<String, byte[]> xAttrs = toXAttrs(json);
    if (xAttrs != null) {
        return  !!! xAttrs.get(name) !!! ;
    }
    return null;
}

Truth:	  x _ attrs . get ( name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JsonUtil.java :725
true_ref: Cal(Nm(x,attrs),Nm(get),Nm(name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['attrs', 'x,attrs', 'io,exception', 'get,x,attr', 'to,x,attrs']
Known subtokens to predict: ['name', 'get'], UNK-available: ['x,attrs'], UNK-unavailable: []
hyps:
	(0.210): Cal(Nm(x,attrs),Nm(get),Nm(name))
	(0.042): Cal(Nm(x,attrs),Nm(to,byte,array))
	(0.038): Cal(Nm(x,attrs),Nm(get,byte,array),Nm(name))
	(0.038): Cal(Nm(x,attrs),Nm(to,byte,array),Nm(x,attrs))
	(0.026): Cal(Nm(x,attrs),Nm(get,x,attr),Nm(name))

seq2seq:
	x _ attrs . get _ bytes ( )
	new byte [ 0 ]
	x _ attrs . to _ byte _ array ( )
	array _ util . to _ byte _ array ( x _ attrs )
	x _ attrs . get _ bytes ( " _ <unk> _ <unk> )

seq2tree:
	Cal ( Nm ( x , attrs ) , Nm ( get ) , Nm ( name ) )		(CORRECT!)
	Cal ( Nm ( x , attrs ) , Nm ( get ) )
	Cal ( Nm ( x , attrs ) , Nm ( get ) , IntEx ( 0 ) )
	Cal ( Nm ( x , attrs ) , Nm ( to , array ) )
	Cal ( Nm ( x , attrs ) , Nm ( get , bytes ) , Nm ( name )
------------------------------------------------------------------------------------

static EnumSet<FileAttribute> parse(String s) {
    if (s == null || s.length() == 0) {
        return EnumSet.allOf(FileAttribute.class);
    }
    EnumSet<FileAttribute> set = EnumSet.noneOf(FileAttribute.class);
    FileAttribute[] attributes = values();
    for (char c :  !!! s.toCharArray() !!! ) {
        int i = 0;
        for (; i < attributes.length && c != attributes[i].symbol; i++) ;
        if (i < attributes.length) {
            if (!set.contains(attributes[i])) {
                set.add(attributes[i]);
            } else {
                throw new IllegalArgumentException("There are more than one '" + attributes[i].symbol + "' in " + s);
            }
        } else {
            throw new IllegalArgumentException("'" + c + "' in " + s + " is undefined.");
        }
    }
    return set;
}

Truth:	  s . to _ char _ array ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DistCpV1.java :177
true_ref: Cal(Nm(s),Nm(to,char,array)) predicted at: 2, tree predicted at: 2
environment UNKs: ['undefined', 'there', 'than', 'file,attribute', 'enum,set', 'illegal,argument,exception', 'all,of', 'none,of', 'is,undefined', 'there,are,more,than,one']
Known subtokens to predict: ['array', 'to', 's', 'char'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.168): Fld(Nm(attributes),Nm(length))
	(0.143): Cal(Nm(s),Nm(to,char,array))
	(0.130): Cal(Nm(s),Nm(length))
	(0.023): Cal(Nm(s),Nm(get,bytes))
	(0.010): Cal(Nm(s),Nm(split),StrEx(/))

seq2seq:
	attributes . length
	attributes [ 0 ] . <unk>
	attributes [ 0 ] . next
	attributes [ 0 ] . line
	attributes [ 0 ]

seq2tree:
	Cal ( Nm ( set ) , Nm ( to , array ) )
	Cal ( Nm ( s ) , Nm ( to , char , array ) )		(CORRECT!)
	Cal ( Nm ( set ) , Nm ( to , char , array ) )
	Cal ( Nm ( set ) , Nm ( values ) )
	Cal ( Nm ( set ) , Nm ( to , array ) , Nm ( attributes ) )

-----------------------------------------------------------------------------------

private FinalizedReplica updateReplicaUnderRecovery(String bpid, ReplicaUnderRecovery rur, long recoveryId, long newlength) throws IOException {
    //
    if (rur.getRecoveryID() != recoveryId) {
        throw new IOException("rur.getRecoveryID() != recoveryId = " + recoveryId + ", rur=" + rur);
    }
    //
    bumpReplicaGS(rur, recoveryId);
    //
    final File replicafile = rur.getBlockFile();
    if (rur.getNumBytes() < newlength) {
        throw new IOException("rur.getNumBytes() < newlength = " + newlength + ", rur=" + rur);
    }
    if ( !!! rur.getNumBytes() > newlength !!! ) {
        rur.unlinkBlock(1);
        truncateBlock(replicafile, rur.getMetaFile(), rur.getNumBytes(), newlength);
        //
        rur.setNumBytes(newlength);
    }
    //
    return finalizeReplica(bpid, rur);
}

Truth:	  rur . get _ num _ bytes ( ) > newlength
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FsDatasetImpl.java :1797
true_ref: Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(newlength)) predicted at: 4, tree predicted at: 4
environment UNKs: ['replica', 'under', 'recovery', 'finalized', 'rur', 'replicafile', 'truncate', 'newlength', 'bump', 'gs', 'unlink', 'bpid', 'finalize', 'rurget', '<', 'io,exception', 'update,replica,under,recovery', 'finalized,replica', 'replica,under,recovery', 'recovery,id', 'set,num,bytes', 'truncate,block', 'bump,replica,gs', 'unlink,block', 'finalize,replica', 'get,num,bytes', 'get,meta,file', 'get,block,file', 'rurget,num,bytes,<,newlength,=']
Known subtokens to predict: [], UNK-available: ['newlength', 'rur', 'get,num,bytes'], UNK-unavailable: []
hyps:
	(0.089): Not(Cal(Nm(replicafile),Nm(exists)))
	(0.058): Neq(Cal(Nm(rur),Nm(get,meta,file)),Null(null))
	(0.043): Cal(Nm(rur),Nm(exists))
	(0.042): Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(newlength))
	(0.038): Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(replicafile))

seq2seq:
	rur != null
	rur . get _ num _ bytes ( ) > 0
	replicafile . get _ num _ bytes ( ) > 0
	rur . is _ directory ( )
	rur . get _ num _ bytes ( ) > 1


seq2tree:
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 0 ) )
	Neq ( Cal ( Nm ( rur ) , Nm ( get , meta , file ) ) , Null ( null ) )
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 1 ) )
	Eq ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 0 ) )
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( newlength ) )
------------------------------------------------------------------------------------

public static Path[] stat2Paths(FileStatus[] stats) {
    if (stats == null)
        return null;
    Path[] ret = new Path[stats.length];
    for (int i = 0; i < stats.length; ++i) {
        ret[i] =  !!! stats[i].getPath() !!! ;
    }
    return ret;
}

Truth:	  stats [ i ] . get _ path ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FileUtil.java :78
true_ref: Cal(ArAc(Nm(stats),Nm(i)),Nm(get,path)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ret', 'stat', 'stat,paths', 'file,status']
Known subtokens to predict: ['path', 'stats', 'i', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.057): Cal(ArAc(Nm(stats),Nm(i)),Nm(get,path))
	(0.047): ObjEx(Cls(path),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.038): StaticCall(Nm(stat,paths),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.036): StaticCall(Nm(stat),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.013): ObjEx(Cls(path),ArAc(Nm(stats),Nm(i)),Nm(file,status))

seq2seq:
	stats [ i ]
	new path ( stats [ i ] )
	stats [ i ] . to _ string ( )
	stats [ i ] . to _ path ( )
	new file ( stats [ i ] , " _ <unk> )

seq2tree:
	ArAc ( Nm ( stats ) , Nm ( i ) )
	ObjEx ( Cls ( path ) , ArAc ( Nm ( stats ) , Nm ( i ) ) )
	StaticCall ( Nm ( stat ) , ArAc ( Nm ( stats ) , Nm ( i ) ) )
	Cal ( ArAc ( Nm ( stats ) , Nm ( i ) ) , Nm ( to , path ) )
	Cal ( ArAc ( Nm ( stats ) , Nm ( i ) ) , Nm ( get , path ) )		(CORRECT!)
------------------------------------------------------------------------------------

void ensureCurrentDirExists() throws IOException {
    for (Iterator<StorageDirectory> it = storage.dirIterator(); it.hasNext(); ) {
        StorageDirectory sd = it.next();
        File curDir = sd.getCurrentDir();
        if ( !!! !curDir.exists() !!!  && !curDir.mkdirs()) {
            throw new IOException("Could not create directory " + curDir);
        }
    }
}

Truth:	  ! cur _ dir . exists ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SecondaryNameNode.java :1014
true_ref: Not(Cal(Nm(cur,dir),Nm(exists))) predicted at: 1, tree predicted at: 1
environment UNKs: ['mkdirs', 'ensure', 'sd', 'could', 'cur,dir', 'io,exception', 'has,next', 'storage,directory', 'ensure,current,dir,exists', 'could,not,create,directory', 'get,current,dir', 'dir,iterator']
Known subtokens to predict: ['exists'], UNK-available: ['cur,dir'], UNK-unavailable: []
hyps:
	(0.606): Not(Cal(Nm(cur,dir),Nm(exists)))
	(0.125): Cal(Nm(cur,dir),Nm(exists))
	(0.107): Neq(Nm(cur,dir),Null(null))
	(0.065): Not(Cal(Nm(cur,dir),Nm(is,directory)))
	(0.004): Not(Cal(Nm(sd),Nm(is,directory)))

seq2seq:
	cur _ dir != null
	cur _ dir . exists ( )
	sd != null
	! cur _ dir . exists ( )		(CORRECT!)
	sd . is _ directory ( )

seq2tree:
	Neq ( Nm ( cur , dir ) , Null ( null ) )
	Cal ( Nm ( cur , dir ) , Nm ( exists ) )
	Not ( Cal ( Nm ( cur , dir ) , Nm ( exists ) ) )		(CORRECT!)
	Enc ( Neq ( Nm ( cur , dir ) , Null ( null ) ) )
	storage ( Neq ( Nm ( cur , dir ) , Null ( null ) ) , Cal ( Nm ( cur , dir ) , Nm ( exists ) ) )

------------------------------------------------------------------------------------

private synchronized void initJournals(List<URI> dirs) {
    int minimumRedundantJournals = conf.getInt(DFSConfigKeys.DFS_NAMENODE_EDITS_DIR_MINIMUM_KEY, DFSConfigKeys.DFS_NAMENODE_EDITS_DIR_MINIMUM_DEFAULT);
    journalSet = new JournalSet(minimumRedundantJournals);
    for (URI u : dirs) {
        boolean required = FSNamesystem.getRequiredNamespaceEditsDirs(conf).contains(u);
        if ( !!! u.getScheme() !!! .equals(NNStorage.LOCAL_URI_SCHEME)) {
            StorageDirectory sd = storage.getStorageDirectory(u);
            if (sd != null) {
                journalSet.add(new FileJournalManager(conf, sd, storage), required, sharedEditsDirs.contains(u));
            }
        } else {
            journalSet.add(createJournal(u), required, sharedEditsDirs.contains(u));
        }
    }
    if (journalSet.isEmpty()) {
        LOG.error("No edits directories configured!");
    }
}

Truth:	  u . get _ scheme ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FSEditLog.java :260
true_ref: Cal(Nm(u),Nm(get,scheme)) predicted at: 1, tree predicted at: 1
environment UNKs: ['nn', 'dirs', 'sd', 'shared', 'edits', 'journals', 'minimum', 'redundant', 'conf', 'fs', 'namesystem', 'directories', 'configured', 'dfs', 'namenode', 'local,uri,scheme', 'nn,storage', 'journal,set', 'storage,directory', 'shared,edits,dirs', 'create,journal', 'init,journals', 'is,empty', 'get,storage,directory', 'minimum,redundant,journals', 'get,required,namespace,edits,dirs', 'fs,namesystem', 'file,journal,manager', 'no,edits,directories,configured', 'get,int', 'dfs,config,keys', 'dfs,namenode,edits,dir,minimum,key', 'dfs,namenode,edits,dir,minimum,default']
Known subtokens to predict: ['u', 'scheme', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.134): Cal(Nm(u),Nm(get,scheme))
	(0.119): Cal(Nm(u),Nm(get,name))
	(0.043): Cal(Nm(u),Nm(get,local,name))
	(0.043): Fld(Nm(boolean),Nm(true))
	(0.026): Cal(Nm(u),Nm(get,nn))

seq2seq:
	u . to _ string ( )
	boolean . true
	u . get _ uri ( )
	u . boolean _ value ( )
	u . get _ name ( )

seq2tree:
	Cal ( Nm ( u ) , Nm ( get , scheme ) )		(CORRECT!)
	Cal ( Nm ( u ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , local , uri , scheme ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , scheme ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , storage ) )
------------------------------------------------------------------------------------

private void setFlag(long flag) {
    long prev;
    do {
        prev = unsafe.getLongVolatile(null, this.slotAddress);
        if ( !!! (prev & flag) !!!  != 0) {
            return;
        }
    } while (!unsafe.compareAndSwapLong(null, this.slotAddress, prev, prev | flag));
}

Truth:	  ( prev & flag )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ShortCircuitShm.java :325
true_ref: Enc(BinAnd(Nm(prev),Nm(flag))) predicted at: 1, tree predicted at: 1
environment UNKs: ['unsafe', 'swap', 'volatile', 'slot', 'set,flag', 'compare,and,swap,long', 'get,long,volatile', 'slot,address']
Known subtokens to predict: ['flag', 'prev'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.716): Enc(BinAnd(Nm(prev),Nm(flag)))
	(0.020): Fld(This(this),Nm(slot,address))
	(0.012): Enc(BinAnd(Nm(prev),Nm(flag,mask)))
	(0.003): Enc(BinAnd(Nm(prev),Nm(flag,slot)))
	(0.002): Enc(BinAnd(Nm(prev),Fld(Nm(long),Nm(max,value))))

seq2seq:
	prev
	prev + 1
	prev - 1
	( prev & <unk> )
	( prev & 0 _ <unk> )

seq2tree:
	unsafe ( Nm ( prev ) , Nm ( flag ) )
	Enc ( volatile ( Nm ( prev ) , Nm ( flag ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get ) ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get , long , volatile ) , Null ( null ) , Nm ( prev ) ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get , long , volatile ) , Null ( null ) ) ) )
------------------------------------------------------------------------------------

public RawComparator getCombinerKeyGroupingComparator() {
    Class<? extends RawComparator> theClass = getClass(JobContext.COMBINER_GROUP_COMPARATOR_CLASS, null,  !!! RawComparator.class !!! );
    if (theClass == null) {
        return getOutputKeyComparator();
    }
    return ReflectionUtils.newInstance(theClass, this);
}

Truth:	  raw _ comparator . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobConf.java :963
true_ref: ClsEx(Cls(raw,comparator)) predicted at: 1, tree predicted at: 1
environment UNKs: ['combiner', 'job', 'grouping', 'reflection', 'get,class', 'combiner,group,comparator,class', 'job,context', 'the,class', 'raw,comparator', 'get,combiner,key,grouping,comparator', 'reflection,utils', 'new,instance', 'get,output,key,comparator']
Known subtokens to predict: [], UNK-available: ['raw,comparator'], UNK-unavailable: []
hyps:
	(0.162): ClsEx(Cls(raw,comparator))
	(0.064): Fld(Nm(job,context),Nm(combiner))
	(0.032): Fld(Nm(job,context),Nm(combiner,version,class))
	(0.017): StaticCall(Nm(get,type))
	(0.011): Fld(Nm(job,type),Nm(combiner))

seq2seq:
	object . class
	global _ search _ scope . all _ scope ( project )
	global _ search _ scope . all _ scope ( my _ project )
	new object [ ] { null }
	new object [ ] { " _ <unk> , " _ <unk> }

seq2tree:
	ClsEx ( Cls ( string ) )
	ClsEx ( Cls ( raw ) )
	ClsEx ( Cls ( object ) )
	ClsEx ( Cls ( raw , comparator ) )		(CORRECT!)
	ClsEx ( Cls ( raw , comparator , comparator ) )
------------------------------------------------------------------------------------

public static Map<JobId, Job> newJobs(ApplicationId appID, int numJobsPerApp, int numTasksPerJob, int numAttemptsPerTask) {
    Map<JobId, Job> map = Maps.newHashMap();
    for (int j = 0;  !!! j < numJobsPerApp !!! ; ++j) {
        Job job = newJob(appID, j, numTasksPerJob, numAttemptsPerTask);
        map.put(job.getID(), job);
    }
    return map;
}

Truth:	  j < num _ jobs _ per _ app
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/MockJobs.java :130
true_ref: Ls(Nm(j),Nm(num,jobs,per,app)) predicted at: 1, tree predicted at: 1
environment UNKs: ['jobs', 'job', 'attempts', 'maps', 'new,jobs', 'job,id', 'num,attempts,per,task', 'app,id', 'num,jobs,per,app', 'num,tasks,per,job', 'application,id', 'get,id', 'new,job', 'new,hash,map']
Known subtokens to predict: ['j'], UNK-available: ['num,jobs,per,app'], UNK-unavailable: []
hyps:
	(0.915): Ls(Nm(j),Nm(num,jobs,per,app))
	(0.024): Neq(Nm(j),Nm(num,jobs,per,app))
	(0.016): Ls(Nm(j),Nm(num,tasks,per,job))
	(0.007): Neq(Nm(j),IntEx(0))
	(0.005): Ls(Nm(j),Cal(Nm(num,jobs,per,app),Nm(size)))

seq2seq:
	j < num _ attempts _ per _ task
	j < num _ jobs _ per _ task
	j < num _ tasks _ per _ task
	j < num _ attempts _ per _ app
	j < num _ jobs _ per _ app		(CORRECT!)

seq2tree:
	VDE ( Prim ( int ) , VD ( VDID ( j ) , IntEx ( 0 ) ) )		(CORRECT!)
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , jobs , per , app ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , IntEx ( 1 ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , tasks , per , job ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , jobs , per , job ) ) )
------------------------------------------------------------------------------------

@Override
public ProtocolProxy<ProtocolMetaInfoPB> getProtocolMetaInfoProxy(ConnectionId connId, Configuration conf, SocketFactory factory) throws IOException {
    Class<ProtocolMetaInfoPB> protocol =  !!! ProtocolMetaInfoPB.class !!! ;
    return new ProtocolProxy<ProtocolMetaInfoPB>(protocol, (ProtocolMetaInfoPB) Proxy.newProxyInstance(protocol.getClassLoader(), new Class[] { protocol }, new Invoker(protocol, connId, conf, factory)), false);
}

Truth:	  protocol _ meta _ info _ pb . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ProtobufRpcEngine.java :100
true_ref: ClsEx(Cls(protocol,meta,info,pb)) predicted at: 1, tree predicted at: 1
environment UNKs: ['pb', 'conf', 'conn', 'invoker', 'protocol,meta,info,pb', 'get,protocol,meta,info,proxy', 'io,exception', 'protocol,proxy', 'connection,id', 'socket,factory', 'conn,id', 'new,proxy,instance', 'get,class,loader']
Known subtokens to predict: [], UNK-available: ['protocol,meta,info,pb'], UNK-unavailable: []
hyps:
	(0.354): ClsEx(Cls(protocol,meta,info,pb))
	(0.054): StaticCall(Nm(get,protocol),Nm(conn,id))
	(0.037): StaticCall(Nm(get,protocol),Nm(factory))
	(0.033): Cal(Nm(conf),Nm(get,protocol))
	(0.015): StaticCall(Nm(get,protocol))

seq2seq:
	get _ protocol ( )
	get _ protocol ( conn _ id )
	<unk> . get _ protocol ( )
	get _ protocol _ factory ( ) . get _ protocol ( )
	get _ protocol ( conn _ id , conf )

seq2tree:
	StaticCall ( Nm ( get , protocol ) , Nm ( conn , id ) )
	Cal ( Nm ( factory ) , Nm ( get , protocol ) )
	StaticCall ( Nm ( get , protocol ) , Nm ( conn , id ) , Nm ( conf ) )
	StaticCall ( Nm ( load , protocol ) , Nm ( conn , id ) )
	Cal ( Nm ( protocol , meta , info , pb ) , Nm ( get ) )
------------------------------------------------------------------------------------

@Override
public void setup(Context context) throws IOException, InterruptedException {
    conf = context.getConfiguration();
    syncFolders = conf.getBoolean(DistCpOptionSwitch.SYNC_FOLDERS.getConfigLabel(), false);
    ignoreFailures = conf.getBoolean(DistCpOptionSwitch.IGNORE_FAILURES.getConfigLabel(), false);
    skipCrc = conf.getBoolean( !!! DistCpOptionSwitch.SKIP_CRC !!! .getConfigLabel(), false);
    overWrite = conf.getBoolean(DistCpOptionSwitch.OVERWRITE.getConfigLabel(), false);
    append = conf.getBoolean(DistCpOptionSwitch.APPEND.getConfigLabel(), false);
    preserve = DistCpUtils.unpackAttributes(conf.get(DistCpOptionSwitch.PRESERVE_STATUS.getConfigLabel()));
    targetWorkPath = new Path(conf.get(DistCpConstants.CONF_LABEL_TARGET_WORK_PATH));
    Path targetFinalPath = new Path(conf.get(DistCpConstants.CONF_LABEL_TARGET_FINAL_PATH));
    targetFS = targetFinalPath.getFileSystem(conf);
    if (targetFS.exists(targetFinalPath) && targetFS.isFile(targetFinalPath)) {
        //
        overWrite = true;
    }
    if (conf.get(DistCpConstants.CONF_LABEL_SSL_CONF) != null) {
        initializeSSLConf(context);
    }
}

Truth:	  dist _ cp _ option _ switch . skip _ crc
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/CopyMapper.java :103
true_ref: Fld(Nm(dist,cp,option,switch),Nm(skip,crc)) predicted at: 1, tree predicted at: 1
environment UNKs: ['conf', 'crc', 'setup', 'interrupted', 'fs', 'over', 'folders', 'preserve', 'work', 'failures', 'dist', 'cp', 'unpack', 'initialize', 'ssl', 'switch', 'overwrite', 'get,config,label', 'get,boolean', 'skip,crc', 'io,exception', 'interrupted,exception', 'target,fs', 'over,write', 'sync,folders', 'target,work,path', 'ignore,failures', 'is,file', 'get,file,system', 'target,final,path', 'get,configuration', 'dist,cp,utils', 'unpack,attributes', 'initialize,ssl,conf', 'conf,label,ssl,conf', 'dist,cp,constants', 'dist,cp,option,switch', 'conf,label,target,work,path', 'conf,label,target,final,path', 'preserve,status']
Known subtokens to predict: [], UNK-available: ['dist,cp,option,switch', 'skip,crc'], UNK-unavailable: []
hyps:
	(0.915): Fld(Nm(dist,cp,option,switch),Nm(skip,crc))
	(0.013): Fld(Nm(dist,cp,option,switch),Nm(crc))
	(0.004): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),IntEx(0))
	(0.003): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),Nm(dist))
	(0.001): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),Nm(conf))

seq2seq:
	dist _ cp _ option _ switch . crc . get _ config _ label ( )
	dist _ cp _ option _ switch . overwrite . get _ config _ label ( )
	dist _ cp _ option _ switch . skip _ failures . get _ config _ label ( )
	dist _ cp _ option _ switch . sync _ folders . get _ config _ label ( )
	dist _ cp _ option _ switch . ignore _ failures . get _ config _ label ( )

seq2tree:
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite , failures ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( ignore , failures ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite , status ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( append , failures ) ) , Nm ( get , config , label ) )
------------------------------------------------------------------------------------

public void refreshLoadedJobCache() {
    if (getServiceState() == STATE.STARTED) {
        if (storage instanceof CachedHistoryStorage) {
            ((CachedHistoryStorage) storage).refreshLoadedJobCache();
        } else {
            throw new UnsupportedOperationException(storage.getClass().getName() + " is expected to be an instance of " +  !!! CachedHistoryStorage.class.getName() !!! );
        }
    } else {
        LOG.warn("Failed to execute refreshLoadedJobCache: JobHistory service is not started");
    }
}

Truth:	  cached _ history _ storage . class . get _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobHistory.java :245
true_ref: Cal(ClsEx(Cls(cached,history,storage)),Nm(get,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['loaded', 'job', 'started', 'is,expected,to,be,an,instance,of', 'unsupported,operation,exception', 'get,name', 'get,class', 'cached,history,storage', 'refresh,loaded,job,cache', 'get,service,state', 'failed,to,execute,refresh,loaded,job,cache,job,history,service,is,not,started']
Known subtokens to predict: [], UNK-available: ['get,name', 'cached,history,storage'], UNK-unavailable: []
hyps:
	(0.569): Cal(ClsEx(Cls(cached,history,storage)),Nm(get,name))
	(0.030): Cal(Cal(Nm(e),Nm(get,class)),Nm(get,name))
	(0.015): Cal(Cal(Nm(application,names,info),Nm(get,class)),Nm(get,name))
	(0.013): Cal(Cal(Nm(ex),Nm(get,class)),Nm(get,name))
	(0.003): Cal(Cal(Nm(e),Nm(get,class)),Nm(get,simple,name))

seq2seq:
	get _ class ( ) . get _ name ( )
	get _ class ( ) . get _ simple _ name ( )
	this . get _ class ( ) . get _ name ( )
	get _ class ( ) . get _ canonical _ name ( )
	get _ class ( )

seq2tree:
	Cal ( Nm ( storage ) , Nm ( get , class ) )
	Cal ( StaticCall ( Nm ( get , class ) ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , path ) )
	Cal ( StaticCall ( Nm ( get , class ) ) , Nm ( get , simple , name ) )
------------------------------------------------------------------------------------

static int getSplitRatio(int nMaps, int nRecords, Configuration conf) {
    int maxChunksIdeal = getMaxChunksIdeal(conf);
    int minRecordsPerChunk = getMinRecordsPerChunk(conf);
    int splitRatio = getSplitRatio(conf);
    if (nMaps == 1) {
        LOG.warn("nMaps == 1. Why use DynamicInputFormat?");
        return 1;
    }
    if (nMaps > maxChunksIdeal)
        return splitRatio;
    int nPickups = (int) Math.ceil((float) maxChunksIdeal / nMaps);
    int nRecordsPerChunk = (int) Math.ceil( !!! (float) nRecords !!!  / (nMaps * nPickups));
    return nRecordsPerChunk < minRecordsPerChunk ? splitRatio : nPickups;
}

Truth:	  ( float ) n _ records
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DynamicInputFormat.java :329
true_ref: Cast(Prim(float),Nm(n,records)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ceil', 'maps', 'pickups', 'records', 'ratio', 'chunks', 'ideal', 'conf', '==', 'why', 'n,maps', 'n,pickups', 'n,records,per,chunk', 'get,split,ratio', 'split,ratio', 'max,chunks,ideal', 'n,records', 'min,records,per,chunk', 'n,maps,==,.,why,use,dynamic,input,format']
Known subtokens to predict: ['float'], UNK-available: ['n,records'], UNK-unavailable: []
hyps:
	(0.129): Cast(Prim(float),Nm(n,records))
	(0.057): Cast(Prim(float),Nm(conf))
	(0.035): Cast(Prim(float),Nm(n,maps))
	(0.006): Enc(Mul(Nm(conf),Nm(n,max,int)))
	(0.003): Enc(Mul(Nm(conf),Nm(n,records)))

seq2seq:
	( n _ pickups * n _ pickups )
	( n _ pickups * n _ maps )
	( n _ pickups * n _ records )
	( n _ maps * n _ pickups )
	( max _ chunks _ ideal / n _ maps )

seq2tree:
	Cast ( Prim ( double ) , Nm ( n , pickups ) )
	Enc ( maps ( Nm ( n , pickups ) , Nm ( n , pickups ) ) )
	Enc ( Minus ( Nm ( n , pickups ) , Nm ( n , pickups ) ) )
	why ( Nm ( n , pickups ) , Nm ( n , pickups ) )
	Cast ( Prim ( int ) , Enc ( 1. ( Nm ( n , pickups ) , Nm ( n , pickups ) ) ) )
------------------------------------------------------------------------------------
private int readData(byte[] buf, int off, int len) throws IOException {
    int bytesRead = 0;
    while (bytesRead < len) {
        int n = IOUtils.wrappedReadForCompressedData(in, buf,  !!! off + bytesRead !!! , len - bytesRead);
        if (n < 0) {
            return bytesRead;
        }
        bytesRead += n;
    }
    return len;
}

Truth:	  off + bytes _ read
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/IFile.java :378
true_ref: Plus(Nm(off),Nm(bytes,read)) predicted at: 1, tree predicted at: 1
environment UNKs: ['wrapped', 'compressed', 'off', 'wrapped,read,for,compressed,data', 'bytes,read', 'read,data', 'io,exception']
Known subtokens to predict: [], UNK-available: ['bytes,read', 'off'], UNK-unavailable: []
hyps:
	(0.400): Plus(Nm(off),Nm(bytes,read))
	(0.214): Minus(Nm(bytes,read),Nm(bytes,read))
	(0.099): Minus(Nm(off),Nm(bytes,read))
	(0.028): Plus(Nm(bytes,read),Nm(off))
	(0.026): Minus(Nm(len),Nm(bytes,read))

seq2seq:
	- bytes _ read
	bytes _ read ++
	bytes _ read - bytes _ read
	byte _ buffer . <unk> ( bytes _ read )
	byte _ buffer . <unk> ( )

seq2tree:
	compressed ( Nm ( bytes , read ) )
	Plus ( Nm ( off ) , Nm ( bytes , read ) )		(CORRECT!)
	Minus ( Nm ( len ) , Nm ( bytes , read ) )
	Plus ( Nm ( off ) , Nm ( len ) )
	Minus ( Nm ( off ) , Nm ( bytes , read ) )
------------------------------------------------------------------------------------
private void ref(ShortCircuitReplica replica) {
    lock.lock();
    try {
        Preconditions.checkArgument(replica.refCount > 0, "can't ref " + replica + " because its refCount reached " + replica.refCount);
        Long evictableTimeNs = replica.getEvictableTimeNs();
        replica.refCount++;
        if ( !!! evictableTimeNs != null !!! ) {
            String removedFrom = removeEvictable(replica);
            if (LOG.isTraceEnabled()) {
                LOG.trace(this + ": " + removedFrom + " no longer contains " + replica + ".  refCount " + (replica.refCount - 1) + " -> " + replica.refCount + StringUtils.getStackTrace(Thread.currentThread()));
            }
        } else if (LOG.isTraceEnabled()) {
            LOG.trace(this + ": replica  refCount " + (replica.refCount - 1) + " -> " + replica.refCount + StringUtils.getStackTrace(Thread.currentThread()));
        }
    } finally {
        lock.unlock();
    }
}

Truth:	  evictable _ time _ ns != null
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ShortCircuitCache.java :407
true_ref: Neq(Nm(evictable,time,ns),Null(null)) predicted at: 1, tree predicted at: 1
environment UNKs: ['preconditions', 'removed', 'evictable', 'ns', 'replica', 'unlock', 'because', 'its', 'reached', 'circuit', 'cant', '->', 'longer', 'is,trace,enabled', 'check,argument', 'removed,from', 'evictable,time,ns', 'ref,count', 'remove,evictable', 'get,evictable,time,ns', 'because,its,ref,count,reached', 'short,circuit,replica', 'string,utils', 'get,stack,trace', 'cant,ref', 'current,thread', ':,replica,ref,count', '.,ref,count', 'no,longer,contains']
Known subtokens to predict: ['null'], UNK-available: ['evictable,time,ns'], UNK-unavailable: []
hyps:
	(0.189): Neq(Nm(evictable,time,ns),Null(null))
	(0.157): Cal(Nm(log),Nm(is,trace,enabled))
	(0.086): Cal(Nm(log),Nm(is,debug,enabled))
	(0.039): Cal(Nm(log),Nm(is,enabled))
	(0.025): Gt(Fld(Nm(replica),Nm(ref,count)),IntEx(0))

seq2seq:
	evictable . ref _ count > 0
	replica . ref _ count > 0
	evictable _ time _ ns > 0
	evictable . ref _ count == 0
	<unk> . ref _ count > 0

seq2tree:
	circuit ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 0 ) )
	circuit ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 1 ) )
	circuit ( Nm ( evictable , time , ns ) , IntEx ( 0 ) )
	Eq ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 0 ) )
	Neq ( Nm ( replica ) , Null ( null ) )
------------------------------------------------------------------------------------

private Path getPath(int curId, int limitPerDir, Type type) {
    if (curId <= 0) {
        return basePath;
    }
    String name = "";
    switch(type) {
        case FILE:
            name = FILE_PREFIX + new Integer(curId % limitPerDir).toString();
            break;
        case DIRECTORY:
            name = DIR_PREFIX + new Integer(curId % limitPerDir).toString();
            break;
    }
    Path base = getPath((curId / limitPerDir), limitPerDir, Type.DIRECTORY);
    return  !!! new Path(base, name) !!! ;
}

Truth:	  new path ( base , name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/PathFinder.java :78
true_ref: ObjEx(Cls(path),Nm(base),Nm(name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['get,path', 'cur,id', 'limit,per,dir', 'dir,prefix', 'file,prefix', 'to,string']
Known subtokens to predict: ['path', 'name', 'base'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.193): ObjEx(Cls(path),Nm(base),Nm(name))
	(0.106): ObjEx(Cls(path),Nm(base))
	(0.100): ObjEx(Cls(path),Nm(name),Nm(base))
	(0.028): ObjEx(Cls(path),Nm(name))
	(0.010): ObjEx(Cls(path),Nm(base),Nm(name),Nm(type))

seq2seq:
	new path ( base )
	new file ( base )
	new path ( base . get _ path ( ) )
	new path ( base , " _ <unk> )
	new path ( base . to _ uri ( ) )

seq2tree:
	ObjEx ( Cls ( path ) , Nm ( base ) )
	ObjEx ( Cls ( file ) , Nm ( base ) , Nm ( name ) )
	ObjEx ( Cls ( path ) , Nm ( base ) , Nm ( name ) )		(CORRECT!)
	path ( Eq ( Nm ( base ) , Null ( null ) ) , Nm ( unknown ) , Nm ( base ) )
	path ( Neq ( Nm ( base ) , Null ( null ) ) , Nm ( base ) , Null ( null ) )
------------------------------------------------------------------------------------

protected int getTmax(String metricName) {
    if (tmaxTable == null) {
        return DEFAULT_TMAX;
    }
    String tmaxString =  !!! tmaxTable.get(metricName) !!! ;
    if (tmaxString == null) {
        return DEFAULT_TMAX;
    } else {
        return Integer.parseInt(tmaxString);
    }
}

Truth:	  tmax _ table . get ( metric _ name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/GangliaContext.java :203
true_ref: Cal(Nm(tmax,table),Nm(get),Nm(metric,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['tmax', 'metric', 'tmax,string', 'get,tmax', 'metric,name', 'tmax,table', 'default,tmax', 'parse,int']
Known subtokens to predict: ['get'], UNK-available: ['metric,name', 'tmax,table'], UNK-unavailable: []
hyps:
	(0.110): Cal(Nm(tmax,table),Nm(get),Nm(metric,name))
	(0.084): Cal(Nm(tmax,table),Nm(get,tmax))
	(0.051): Cal(Nm(tmax,table),Nm(get,tmax),Nm(metric,name))
	(0.044): StaticCall(Nm(get,tmax,string),Nm(metric,name))
	(0.008): Cal(Nm(tmax,table),Nm(get,tmax))

seq2seq:
	system . get _ property ( metric _ name )
	getter _ util . get _ string ( tmax _ table . get _ property ( metric _ name ) )
	getter _ util . get _ integer ( tmax _ table . get _ property ( metric _ name ) )
	getter _ util . get _ string ( tmax _ name )
	getter _ util . get _ integer ( tmax _ name )

seq2tree:
	Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) )		(CORRECT!)
	Cast ( Cls ( string ) , Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) ) )
	Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) )		(CORRECT!)
	Cal ( Nm ( tmax , table ) , Nm ( get , value ) )
	Cal ( Nm ( tmax , table ) , Nm ( get , value ) , Nm ( metric , name ) )
------------------------------------------------------------------------------------

public static QueuePlacementPolicy fromXml(Element el, Map<FSQueueType, Set<String>> configuredQueues, Configuration conf) throws AllocationConfigurationException {
    List<QueuePlacementRule> rules = new ArrayList<QueuePlacementRule>();
    NodeList elements =  !!! el.getChildNodes() !!! ;
    for (int i = 0; i < elements.getLength(); i++) {
        Node node = elements.item(i);
        if (node instanceof Element) {
            QueuePlacementRule rule = createAndInitializeRule(node);
            rules.add(rule);
        }
    }
    return new QueuePlacementPolicy(rules, configuredQueues, conf);
}

Truth:	  el . get _ child _ nodes ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/QueuePlacementPolicy.java :85
true_ref: Cal(Nm(el),Nm(get,child,nodes)) predicted at: 1, tree predicted at: 1
environment UNKs: ['allocation', 'placement', 'conf', 'configured', 'queues', 'el', 'rules', 'fs', 'initialize', 'node,list', 'from,xml', 'allocation,configuration,exception', 'queue,placement,policy', 'configured,queues', 'get,length', 'fs,queue,type', 'queue,placement,rule', 'array,list', 'create,and,initialize,rule']
Known subtokens to predict: ['nodes', 'get', 'child'], UNK-available: ['el'], UNK-unavailable: []
hyps:
	(0.180): Cal(Nm(el),Nm(get,child,nodes))
	(0.090): Cal(Nm(el),Nm(get,child,elements))
	(0.072): ObjEx(Cls(node,list))
	(0.039): Cal(Nm(el),Nm(new,array,list))
	(0.013): ObjEx(Cls(node,list),Nm(el))

seq2seq:
	new node _ list ( )
	el . get _ child _ nodes ( )		(CORRECT!)
	new node _ list ( el )
	el . get _ child _ elements ( )
	el . get _ child _ nodes ( el )

seq2tree:
	Cal ( Nm ( el ) , Nm ( get , child , nodes ) )		(CORRECT!)
	Cal ( Nm ( el ) , Nm ( get , children ) )
	Cal ( Nm ( el ) , Nm ( get , children ) , Null ( null ) )
	ObjEx ( Cls ( node , list ) )
	Cal ( Nm ( el , queues ) , Nm ( get ) , Nm ( el ) )
------------------------------------------------------------------------------------

@Public
@Stable
public static GetQueueUserAclsInfoRequest newInstance() {
    GetQueueUserAclsInfoRequest request = Records.newRecord( !!! GetQueueUserAclsInfoRequest.class !!! );
    return request;
}

Truth:	  get _ queue _ user _ acls _ info _ request . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/GetQueueUserAclsInfoRequest.java :41
true_ref: ClsEx(Cls(get,queue,user,acls,info,request)) predicted at: 1, tree predicted at: 1
environment UNKs: ['records', 'acls', 'stable', 'new,record', 'get,queue,user,acls,info,request', 'new,instance']
Known subtokens to predict: [], UNK-available: ['get,queue,user,acls,info,request'], UNK-unavailable: []
hyps:
	(0.143): ClsEx(Cls(get,queue,user,acls,info,request))
	(0.044): Fld(Nm(system),Nm(out))
	(0.016): StaticCall(Nm(get,instance))
	(0.011): Fld(Nm(acls),Nm(instance))
	(0.005): StaticCall(Nm(get,acls))

seq2seq:
	new get _ queue _ user _ acls _ info _ request ( )
	get _ queue _ user _ acls _ info _ request ( )
	string . value _ of ( 0 )
	<unk> _ <unk> . class
	get _ queue _ user _ acls _ info _ request . class		(CORRECT!)


seq2tree:
	ObjEx ( Cls ( get , queue , user , acls , info , request ) )
	ClsEx ( Cls ( get , queue , user , acls , info , request ) )		(CORRECT!)
	ObjEx ( Cls ( get , queue , user , acls , info ) )
	StaticCall ( Nm ( new , instance ) )
	Cal ( Nm ( get ) , Nm ( new , instance ) )
------------------------------------------------------------------------------------

@Override
public long skip(long n) throws IOException {
    //
    if ( !!! n < 0 !!! ) {
        throw new IllegalArgumentException("negative skip length");
    }
    checkStream();
    //
    int skipped = 0;
    while (skipped < n) {
        int len = Math.min(((int) n - skipped), skipBytes.length);
        len = read(skipBytes, 0, len);
        if (len == -1) {
            eof = true;
            break;
        }
        skipped += len;
    }
    return skipped;
}

Truth:	  n < 0
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DecompressorStream.java :177
true_ref: Ls(Nm(n),IntEx(0)) predicted at: 1, tree predicted at: 1
environment UNKs: ['skipped', 'negative', 'eof', 'io,exception', 'illegal,argument,exception', 'negative,skip,length', 'check,stream', 'skip,bytes']
Known subtokens to predict: ['n', '0'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.193): Ls(Nm(n),IntEx(0))
	(0.075): Leq(Nm(n),IntEx(0))
	(0.038): Gt(Nm(n),IntEx(0))
	(0.036): Gt(Nm(n),Fld(Nm(skip,bytes),Nm(length)))
	(0.031): Or(Ls(Nm(n),IntEx(0)),Geq(Nm(n),Fld(Nm(skip,bytes),Nm(length))))

seq2seq:
	! <unk>
	n < 0		(CORRECT!)
	! is _ <unk> ( )
	! is _ valid ( )
	is _ <unk> ( )

------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

We are correct, complex example:

------------------------------------------------------------------------------------
@SuppressWarnings("unchecked")
private C findCounter(T key) {
    int i = key.ordinal();
    if (counters[i] == null) {
        counters[i] = newCounter(key);
    }
    return  !!! (C) counters[i] !!! ;
}

Truth:	  ( c ) counters [ i ]
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FrameworkCounterGroup.java :191
true_ref: Cast(Cls(c),ArAc(Nm(counters),Nm(i))) predicted at: 1, tree predicted at: 1
environment UNKs: ['counters', 'ordinal', 'find,counter', 'suppress,warnings', 'new,counter']
Known subtokens to predict: ['c', 'i'], UNK-available: ['counters'], UNK-unavailable: []
hyps:
	(0.634): Cast(Cls(c),ArAc(Nm(counters),Nm(i)))
	(0.081): Cast(Cls(c),Nm(i))
	(0.019): Cast(Cls(c),Cal(ArAc(Nm(counters),Nm(i)),Nm(clone)))
	(0.006): Cast(Cls(c),ArAc(Nm(counters),Plus(Nm(i),IntEx(1))))
	(0.003): Cast(Cls(c),Cal(Nm(ordinal),Nm(get),ArAc(Nm(counters),Nm(i)),Nm(key)))

seq2seq:
	( c ) this
	( c ) counters [ i ]		(CORRECT!)
	counters [ i ]
	( c ) <unk> [ i ]
	cast . unchecked _ cast ( <unk> [ i ] )

seq2tree:
	Cast ( Cls ( c ) , ArAc ( Nm ( counters ) , Nm ( i ) ) )		(CORRECT!)
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( ordinal ) ) )
	Cast ( Cls ( c ) , Cal ( Nm ( <unk> ) , Nm ( get ) , Nm ( i ) ) )
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( get ) ) )
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( value ) ) )
------------------------------------------------------------------------------------

public static Map<String, String> convertToString(Map<CharSequence, CharSequence> env) {
    Map<String, String> stringMap = new HashMap<String, String>();
    for (Entry<CharSequence, CharSequence> entry : env.entrySet()) {
        stringMap.put( !!! entry.getKey().toString() !!! , entry.getValue().toString());
    }
    return stringMap;
}

Truth:	  entry . get _ key ( ) . to _ string ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ConverterUtils.java :94
true_ref: Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,string)) predicted at: 1, tree predicted at: 1
environment UNKs: ['env', 'string,map', 'to,string', 'get,value', 'entry,set', 'char,sequence', 'convert,to,string', 'hash,map']
Known subtokens to predict: ['key', 'entry', 'get'], UNK-available: ['to,string'], UNK-unavailable: []
hyps:
	(0.358): Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,string))
	(0.341): Cal(Nm(entry),Nm(get,key))
	(0.036): Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,lower,case))
	(0.018): Cal(Cal(Nm(entry),Nm(get,key)),Nm(convert,to,string))
	(0.017): Cal(Cal(Nm(entry),Nm(get,key)),Nm(get,name))

seq2seq:
	entry . get _ key ( )
	entry . get _ key ( ) . to _ string ( )		(CORRECT!)
	entry . get _ key ( ) . get _ name ( )
	entry . get _ key ( ) . as _ string ( )
	entry . get _ key ( ) . name ( )
------------------------------------------------------------------------------------

static LogRecordType intern(String typeName) {
    LogRecordType result =  !!! internees.get(typeName) !!! ;
    if (result == null) {
        result = new LogRecordType(typeName);
        internees.put(typeName, result);
    }
    return result;
}

Truth:	  internees . get ( type _ name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/LogRecordType.java :41
true_ref: Cal(Nm(internees),Nm(get),Nm(type,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['intern', 'internees', 'log,record,type', 'type,name']
Known subtokens to predict: ['get'], UNK-available: ['type,name', 'internees'], UNK-unavailable: []
hyps:
	(0.678): Cal(Nm(internees),Nm(get),Nm(type,name))
	(0.066): StaticCall(Nm(get),Nm(type,name))
	(0.006): Cal(Nm(internees),Nm(intern),Nm(type,name))
	(0.006): StaticCall(Nm(intern),Nm(type,name))
	(0.005): Cal(Fld(This(this),Nm(log,record,type)),Nm(get),Nm(type,name))

seq2seq:
	internees . get ( type _ name )		(CORRECT!)
	<unk> . get ( type _ name )
	get ( type _ name )
	internees . get ( type _ name ) . get ( )
	map _ record _ internees . get ( type _ name )
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

Both mistaken, we are tree-correct
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

Both correct:

public byte[] readRawBytes(int code) throws IOException {
    int length = in.readInt();
    byte[] bytes = new byte[5 + length];
    bytes[0] = (byte) code;
    bytes[1] = (byte) (0xff & (length >> 24));
    bytes[2] = (byte) (0xff & (length >> 16));
     !!! bytes[3] !!!  = (byte) (0xff & (length >> 8));
    bytes[4] = (byte) (0xff & length);
    in.readFully(bytes, 5, length);
    return bytes;
}

Truth:	  bytes [ 3 ]
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/TypedBytesInput.java :216
true_ref: ArAc(Nm(bytes),IntEx(3)) predicted at: 1, tree predicted at: 1
environment UNKs: ['xff', '5', 'fully', '8', '24', '16', 'io,exception', 'read,raw,bytes', 'read,fully']
Known subtokens to predict: ['3', 'bytes'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.972): ArAc(Nm(bytes),IntEx(3))
	(0.000): Enc(BinAnd(Nm(length),IntEx(x,f)))
	(0.000): ArAc(Nm(bytes),Plus(Nm(length),IntEx(3)))
	(0.000): ArAc(Nm(bytes),IntEx(5))
	(0.000): Enc(BinAnd(Nm(length),IntEx(x)))

seq2seq:
	bytes [ 3 ]		(CORRECT!)
	bytes [ 5 ]
	bytes [ 4 ]
	bytes [ 1 ]
	bytes [ 2 ]

	ArAc ( Nm ( bytes ) , IntEx ( 3 ) )		(CORRECT!)
	ArAc ( Nm ( bytes ) , IntEx ( 1 ) )
	ArAc ( Nm ( bytes ) , IntEx ( 5 ) )
	ArAc ( Nm ( bytes ) , IntEx ( 4 ) )
	ArAc ( Nm ( bytes ) , <unk> ( IntEx ( 3 ) ) )

------------------------------------------------------------------------------------

private static LinkedHashSet<InetAddress> getSubinterfaceInetAddrs(NetworkInterface nif) {
    LinkedHashSet<InetAddress> addrs = new LinkedHashSet<InetAddress>();
    Enumeration<NetworkInterface> subNifs = nif.getSubInterfaces();
    while ( !!! subNifs.hasMoreElements() !!! ) {
        NetworkInterface subNif = subNifs.nextElement();
        addrs.addAll(Collections.list(subNif.getInetAddresses()));
    }
    return addrs;
}

Truth:	  sub _ nifs . has _ more _ elements ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DNS.java :132
true_ref: Cal(Nm(sub,nifs),Nm(has,more,elements)) predicted at: 1, tree predicted at: 1
environment UNKs: ['subinterface', 'addrs', 'network', 'nif', 'enumeration', 'nifs', 'addresses', 'interfaces', 'get,subinterface,inet,addrs', 'network,interface', 'inet,address', 'linked,hash,set', 'add,all', 'sub,nifs', 'sub,nif', 'get,inet,addresses', 'next,element', 'get,sub,interfaces']
Known subtokens to predict: ['elements', 'more', 'has'], UNK-available: ['sub,nifs'], UNK-unavailable: []
hyps:
	(0.971): Cal(Nm(sub,nifs),Nm(has,more,elements))
	(0.027): Cal(Nm(sub,nifs),Nm(has,more,tokens))
	(0.001): Cal(Nm(sub,nifs),Nm(has,more,children))
	(0.000): Cal(Nm(sub,nifs),Nm(has,more,data,elements))
	(0.000): Cal(Nm(sub,nifs),Nm(has,more,data))

seq2seq:
	sub _ nifs . has _ more _ elements ( )		(CORRECT!)
	sub _ nifs != null
	sub _ nifs . has _ more _ tokens ( )
	nifs . has _ more _ elements ( )
	sub _ nifs . has _ next ( )
seq2tree:
	Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) )		(CORRECT!)
	Not ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) )
	Cal ( Nm ( sub , nifs ) , Nm ( has , next ) )
	<unk> ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) , Not ( Nm ( <unk> ) ) )
	<unk> ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) , Not ( Nm ( <unk> , <unk> ) ) )
------------------------------------------------------------------------------------

Tree Correct:

@Override
public int compare(FileSummary.Section s1, FileSummary.Section s2) {
    SectionName n1 =  !!! SectionName.fromString(s1.getName()) !!! ;
    SectionName n2 = SectionName.fromString(s2.getName());
    if (n1 == null) {
        return n2 == null ? 0 : -1;
    } else if (n2 == null) {
        return -1;
    } else {
        return n1.ordinal() - n2.ordinal();
    }
}

Truth:	  section _ name . from _ string ( s _ 1 . get _ name ( ) )

file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FSImageFormatProtobuf.java :197
true_ref: Cal(Nm(section,name),Nm(from,string),Cal(Nm(s),Nm(get,name))) predicted at: 3, tree predicted at: 1
environment UNKs: ['ordinal', 'section,name', 'file,summary', 'from,string', 'get,name']
Known subtokens to predict: ['s'], UNK-available: ['from,string', 'section,name', 'get,name'], UNK-unavailable: []
hyps: 
	(0.221): Cal(Nm(s),Nm(from,string),Cal(Nm(s),Nm(get,name)))
	(0.118): Cal(Nm(section,name),Nm(from,string),Cal(Nm(s),Nm(get,name)),BoolEx(false))
	(0.100): Cal(Nm(section,name),Nm(from,string),Cal(Nm(s),Nm(get,name)))
	(0.090): Cal(Nm(s),Nm(from,string),Cal(Nm(s),Nm(get,name)),BoolEx(false))
	(0.074): Cal(Nm(s),Nm(from,string),Cal(Nm(s),Nm(get,name)),BoolEx(true))

seq2seq:
	section _ name . from _ string ( s _ 1 . get _ name ( ) )		(CORRECT!)
	section _ name . from _ string ( s _ 2 . get _ name ( ) )
	s _ 1 . get _ name ( )
	section _ name . get _ name ( )
	section _ name . from _ string ( section _ name . from _ string ( s _ 2 ) )
------------------------------------------------------------------------------------

public AclStatus getAclStatus(Path path) throws IOException {
    throw new UnsupportedOperationException( !!! getClass().getSimpleName() !!!  + " doesn't support getAclStatus");
}

Truth:	  get _ class ( ) . get _ simple _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FileSystem.java :2428
true_ref: Cal(StaticCall(Nm(get,class)),Nm(get,simple,name)) predicted at: 4, tree predicted at: 1
environment UNKs: ['doesnt', 'acl', 'doesnt,support,get,acl,status', 'unsupported,operation,exception', 'io,exception', 'get,acl,status', 'acl,status']
Known subtokens to predict: ['name', 'simple', 'class', 'get'], UNK-available: [], UNK-unavailable: []
hyps: 
	(0.661): Cal(StaticCall(Nm(get,class)),Nm(get,name))
	(0.099): StaticCall(Nm(get,class))
	(0.029): Cal(Cal(This(this),Nm(get,class)),Nm(get,name))
	(0.028): Cal(StaticCall(Nm(get,class)),Nm(get,simple,name))
	(0.022): StaticCall(Nm(get,error,code))

seq2seq:
	get _ class ( ) . get _ name ( )
	get _ class ( ) . get _ simple _ name ( )		(CORRECT!)
	get _ class ( ) . get _ canonical _ name ( )
	" _ path _ <unk> not <unk> in " + get _ path ( )
	" _ path _ <unk> not <unk> in " + get _ path ( path )
------------------------------------------------------------------------------------

static void checkPermissionForApi(FSPermissionChecker pc, XAttr xAttr, boolean isRawPath) throws AccessControlException {
    final boolean isSuperUser = pc.isSuperUser();
    if (xAttr.getNameSpace() == XAttr.NameSpace.USER || (xAttr.getNameSpace() == XAttr.NameSpace.TRUSTED && isSuperUser)) {
        return;
    }
    if (xAttr.getNameSpace() ==  !!! XAttr.NameSpace.RAW !!!  && isRawPath && isSuperUser) {
        return;
    }
    throw new AccessControlException("User doesn't have permission for xattr: " + XAttrHelper.getPrefixName(xAttr));
}

Truth:	  x _ attr . name _ space . raw
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/XAttrPermissionFilter.java :69
true_ref: Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(raw)) predicted at: 3, tree predicted at: 1
environment UNKs: ['api', 'pc', 'fs', 'doesnt', 'have', 'trusted', 'x,attr', 'get,name,space', 'is,raw,path', 'is,super,user', 'access,control,exception', 'check,permission,for,api', 'fs,permission,checker', 'user,doesnt,have,permission,for,xattr', 'get,prefix,name', 'x,attr,helper', 'name,space']
Known subtokens to predict: ['raw'], UNK-available: ['name,space', 'x,attr'], UNK-unavailable: []
hyps: 
	(0.046): Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(api))
	(0.039): Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(trusted))
	(0.035): Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(raw))
	(0.023): Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(none))
	(0.011): Fld(Fld(Nm(x,attr),Nm(name,space)),Nm(not,trusted))

seq2seq:
	x _ attr . get _ name _ space ( )
	x _ attr . name _ space
	x _ attr . name _ <unk>
	x _ attr . get _ name _ identifier ( )
	x _ attr . name _ space . <unk>
------------------------------------------------------------------------------------

public void createManifestForPartUpload(Path path) throws IOException {
    String pathString = toObjectPath(path).toString();
    if (!pathString.endsWith("/")) {
        pathString = pathString.concat("/");
    }
    if ( !!! pathString.startsWith("/") !!! ) {
        pathString = pathString.substring(1);
    }
    swiftRestClient.upload(toObjectPath(path), new ByteArrayInputStream(new byte[0]), 0, new Header(SwiftProtocolConstants.X_OBJECT_MANIFEST, pathString));
}

Truth:	  path _ string . starts _ with ( " _ /" )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SwiftNativeFileSystemStore.java :162
true_ref: Cal(Nm(path,string),Nm(starts,with),StrEx(/)) predicted at: 3, tree predicted at: 1
environment UNKs: ['manifest', 'upload', 'swift', 'rest', 'concat', 'io,exception', 'create,manifest,for,part,upload', 'swift,rest,client', 'path,string', 'to,object,path', 'byte,array,input,stream', 'ends,with', 'x,object,manifest', 'to,string', 'swift,protocol,constants']
Known subtokens to predict: ['starts', 'with', '/'], UNK-available: ['path,string'], UNK-unavailable: []
hyps: 
	(0.116): Cal(Nm(path,string),Nm(ends,with),StrEx(/))
	(0.049): Cal(Nm(path,string),Nm(ends,with),StrEx(.))
	(0.043): Cal(Nm(path,string),Nm(starts,with),StrEx(/))
	(0.032): Cal(Nm(path,string),Nm(ends,with),StrEx(:))
	(0.012): Cal(Nm(path,string),Nm(starts,with),StrEx(.))

seq2seq:
	path _ string . starts _ with ( " _ <unk> )
	path _ string . ends _ with ( " _ <unk> )
	path _ string . starts _ with ( " _ /" )		(CORRECT!)
	! path _ string . starts _ with ( " _ <unk> )
	! path _ string . ends _ with ( " _ <unk> )
------------------------------------------------------------------------------------

@Override
public int compareTo(IntPair o) {
    if ( !!! first != o.first !!! ) {
        return first < o.first ? -1 : 1;
    } else if (second != o.second) {
        return second < o.second ? -1 : 1;
    } else {
        return 0;
    }
}

Truth:	  first != o . first
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SecondarySort.java :120
true_ref: Neq(Nm(first),Fld(Nm(o),Nm(first))) predicted at: 2, tree predicted at: 1
environment UNKs: ['compare,to', 'int,pair']
Known subtokens to predict: ['o', 'first'], UNK-available: [], UNK-unavailable: []
hyps: 
	(0.268): Neq(Nm(o),Fld(Nm(o),Nm(first)))
	(0.211): Neq(Nm(first),Fld(Nm(o),Nm(first)))
	(0.176): Eq(Nm(second),Fld(Nm(o),Nm(second)))
	(0.035): And(Neq(Nm(o),Null(null)),Neq(Nm(o),Null(null)))
	(0.015): Eq(Nm(o),Fld(Nm(o),Nm(first)))

seq2seq:
	second != o . first
	first != o . first		(CORRECT!)
	o != null
	o . first != null
	second != o . second
------------------------------------------------------------------------------------

private void safeDelete(CloudBlockBlobWrapper blob) throws StorageException {
    OperationContext operationContext = getInstrumentedContext();
    try {
        blob.delete(operationContext);
    } catch (StorageException e) {
        if (e.getErrorCode() != null && e.getErrorCode().equals("BlobNotFound") &&  !!! operationContext.getRequestResults().size() !!!  > 1 
        	&& operationContext.getRequestResults().get(0).getException() != null) {
            if (LOG.isDebugEnabled()) {
                LOG.debug("Swallowing delete exception on retry: " + e.getMessage());
            }
            return;
        } else {
            throw e;
        }
    }
}

Truth:	  operation _ context . get _ request _ results ( ) . size ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/AzureNativeFileSystemStore.java :2071
true_ref: Cal(Cal(Nm(operation,context),Nm(get,request,results)),Nm(size)) predicted at: 3, tree predicted at: 1
environment UNKs: ['blob', 'cloud', 'swallowing', 'retry', 'instrumented', 'blob,not,found', 'get,exception', 'get,error,code', 'storage,exception', 'get,request,results', 'operation,context', 'is,debug,enabled', 'safe,delete', 'cloud,block,blob,wrapper', 'swallowing,delete,exception,on,retry', 'get,message', 'get,instrumented,context']
Known subtokens to predict: ['size'], UNK-available: ['operation,context', 'get,request,results'], UNK-unavailable: []
hyps: 
	(0.392): Cal(Cal(Nm(e),Nm(get,request,results)),Nm(size))
	(0.124): Cal(Cal(Nm(e),Nm(get,error,code)),Nm(length))
	(0.036): Cal(Cal(Nm(operation,context),Nm(get,request,results)),Nm(size))
	(0.035): Cal(Cal(Nm(e),Nm(get,error,code)),Nm(size))
	(0.027): Cal(Cal(Nm(e),Nm(get,exception)),Nm(length))

seq2seq:
	operation _ context . get _ request _ results ( ) . size ( )		(CORRECT!)
	e . get _ request _ results ( ) . size ( )
	e . get _ error _ code ( ) . get _ exception _ count ( )
	e . get _ error _ code ( ) . length
	operation _ context . get _ error _ code ( ) . get _ exception _ count ( )
------------------------------------------------------------------------------------

static String getHomeDir(String name) {
    String homeDir = HOME_DIR_TL.get();
    if (homeDir == null) {
        String sysProp = name + HOME_DIR;
        homeDir =  !!! System.getProperty(sysProp) !!! ;
        if (homeDir == null) {
            throw new IllegalArgumentException(MessageFormat.format("System property [{0}] not defined", sysProp));
        }
    }
    return homeDir;
}

Truth:	  system . get _ property ( sys _ prop )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ServerWebApp.java :120
true_ref: Cal(Nm(system),Nm(get,property),Nm(sys,prop)) predicted at: 2, tree predicted at: 1
environment UNKs: ['sys', '[{', '}]', 'tl', 'home,dir', 'sys,prop', 'get,home,dir', 'illegal,argument,exception', 'system,property,[{,}],not,defined', 'message,format', 'home,dir,tl']
Known subtokens to predict: ['system', 'property', 'get'], UNK-available: ['sys,prop'], UNK-unavailable: []
hyps: 
	(0.148): Cal(Nm(home,dir,tl),Nm(get),Nm(sys,prop))
	(0.056): Cal(Nm(system),Nm(get,property),Nm(sys,prop))
	(0.039): ObjEx(Cls(file),Nm(sys,prop))
	(0.024): Cal(Nm(system,properties),Nm(get),Nm(sys,prop))
	(0.021): StaticCall(Nm(find,home,dir),Nm(sys,prop))

seq2seq:
	home _ dir _ tl . get ( sys _ prop )
	system . get _ property ( sys _ prop )		(CORRECT!)
	<unk> _ prop . trim ( )
	get _ home _ dir ( sys _ prop )
	home _ dir _ tl . get ( home _ dir )
------------------------------------------------------------------------------------

public static Path[] stringToPath(String[] str) {
    if (str == null) {
        return null;
    }
    Path[] p = new Path[str.length];
    for (int i = 0;  !!! i < str.length !!! ; i++) {
        p[i] = new Path(str[i]);
    }
    return p;
}

Truth:	  i < str . length
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/StringUtils.java :243
true_ref: Ls(Nm(i),Fld(Nm(str),Nm(length))) predicted at: 2, tree predicted at: 1
environment UNKs: ['string,to,path']
Known subtokens to predict: ['i', 'length', 'str'], UNK-available: [], UNK-unavailable: []
hyps: 
	(0.644): Ls(Nm(i),Fld(Nm(p),Nm(length)))
	(0.347): Ls(Nm(i),Fld(Nm(str),Nm(length)))
	(0.000): Ls(Nm(i),Fld(Nm(s),Nm(length)))
	(0.000): Ls(Nm(i),Fld(Nm(data),Nm(length)))
	(0.000): Ls(Nm(i),Minus(Fld(Nm(p),Nm(length)),IntEx(1)))

seq2seq:
	i < str . length		(CORRECT!)
	i < p . length
	i < str . length ( )
	i <= str . length
	i < str . length - 1
------------------------------------------------------------------------------------

private void checkMetadata(S3Object object) throws S3FileSystemException, S3ServiceException {
    String name = (String) object.getMetadata(FILE_SYSTEM_NAME);
    if (!FILE_SYSTEM_VALUE.equals(name)) {
        throw new S3FileSystemException("Not a Hadoop S3 file.");
    }
    String type = (String) object.getMetadata(FILE_SYSTEM_TYPE_NAME);
    if (!FILE_SYSTEM_TYPE_VALUE.equals(type)) {
        throw new S3FileSystemException("Not a block file.");
    }
    String dataVersion = (String) object.getMetadata(FILE_SYSTEM_VERSION_NAME);
    if (! !!! FILE_SYSTEM_VERSION_VALUE.equals(dataVersion) !!! ) {
        throw new VersionMismatchException(FILE_SYSTEM_VERSION_VALUE, dataVersion);
    }
}

Truth:	  file _ system _ version _ value . equals ( data _ version )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Jets3tFileSystemStore.java :219
true_ref: Cal(Nm(file,system,version,value),Nm(equals),Nm(data,version)) predicted at: 3, tree predicted at: 1
environment UNKs: ['mismatch', 'check,metadata', 's,file,system,exception', 's,service,exception', 'data,version', 'file,system,version,value', 's,object', 'version,mismatch,exception', 'file,system,type,value', 'not,a,block,file', 'get,metadata', 'file,system,version,name', 'file,system,type,name']
Known subtokens to predict: ['equals'], UNK-available: ['file,system,version,value', 'data,version'], UNK-unavailable: []
hyps: 
	(0.143): Cal(Nm(data,version),Nm(equals),Nm(data,version))
	(0.048): Cal(Nm(data,version),Nm(equals),Nm(version))
	(0.028): Cal(Nm(file,system,version,value),Nm(equals),Nm(data,version))
	(0.006): Cal(Nm(data,version),Nm(starts,with),Nm(file,system,version,value))
	(0.004): Cal(Nm(data,version),Nm(starts,with),Nm(file,system,type,name))

seq2seq:
	file _ system _ type _ value . equals ( data _ version )
	file _ system _ type _ value . equals ( type )
	file _ system _ version . equals ( type )
	file _ system _ version _ value . equals ( type )
	file _ system _ version _ value . equals ( data _ version )		(CORRECT!)
------------------------------------------------------------------------------------

private void printTaskAttempts(TaskReport report) {
    if (report.getCurrentStatus() == TIPStatus.COMPLETE) {
        System.out.println(report.getSuccessfulTaskAttemptId());
    } else if ( !!! report.getCurrentStatus() == TIPStatus.RUNNING !!! ) {
        for (TaskAttemptID t : report.getRunningTaskAttemptIds()) {
            System.out.println(t);
        }
    }
}

Truth:	  report . get _ current _ status ( ) == tip _ status . running
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/CLI.java :557
true_ref: Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(running))) predicted at: 2, tree predicted at: 1
environment UNKs: ['report', 'complete', 'running', 'attempt', 'attempts', 'tip', 'successful', 'get,running,task,attempt,ids', 'get,current,status', 'task,attempt,id', 'print,task,attempts', 'tip,status', 'task,report', 'get,successful,task,attempt,id']
Known subtokens to predict: [], UNK-available: ['report', 'get,current,status', 'tip,status', 'running'], UNK-unavailable: []
hyps: 
	(0.061): Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(failed)))
	(0.060): Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(running)))
	(0.026): Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(active)))
	(0.023): Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(attempts)))
	(0.014): Eq(Cal(Nm(report),Nm(get,current,status)),Fld(Nm(tip,status),Nm(not,active)))

seq2seq:
	report . get _ current _ status ( ) == tip _ status . <unk>
	report . get _ current _ status ( ) == tip _ status . complete
	report . get _ current _ status ( ) == tip _ status . running		(CORRECT!)
	report . get _ current _ status ( ) == tip _ status . not _ <unk>
	report . get _ current _ status ( ) == tip _ status . not _ complete
------------------------------------------------------------------------------------

@Override
public int compareTo(LongWritable o) {
    long thisValue = this.value;
    long thatValue = o.value;
    return (thisValue < thatValue ? -1 : ( !!! thisValue == thatValue ? 0 : 1 !!! ));
}

Truth:	  this _ value == that _ value ? 0 : 1
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/LongWritable.java :74
true_ref: Cond(Eq(Nm(this,value),Nm(that,value)),IntEx(0),IntEx(1)) predicted at: 2, tree predicted at: 1
environment UNKs: ['writable', 'that,value', 'this,value', 'compare,to', 'long,writable']
Known subtokens to predict: ['1', '0'], UNK-available: ['this,value', 'that,value'], UNK-unavailable: []
hyps: 
	(0.163): Cond(Eq(Nm(this,value),Nm(this,value)),IntEx(0),IntEx(1))
	(0.110): Cond(Eq(Nm(this,value),Nm(that,value)),IntEx(0),IntEx(1))
	(0.095): Cond(Eq(Nm(this,value),Nm(value)),IntEx(0),IntEx(1))
	(0.066): Cond(Gt(Nm(this,value),Nm(that,value)),IntEx(0),IntEx(1))
	(0.061): Cond(Enc(Eq(Nm(this,value),Nm(this,value))),IntEx(0),IntEx(1))

seq2seq:
	that _ value > > that _ value
	that _ value > that _ value ? 1 : 0
	that _ value > that _ value
	this _ value > that _ value ? 1 : 0
	that _ value == that _ value ? 1 : 0
------------------------------------------------------------------------------------

private void mergeLocalToBuilder() {
    if (this.containerStatuses != null) {
        addNMContainerStatusesToProto();
    }
    if ( !!! this.runningApplications != null !!! ) {
        addRunningApplicationsToProto();
    }
    if (this.resource != null) {
        builder.setResource(convertToProtoFormat(this.resource));
    }
    if (this.nodeId != null) {
        builder.setNodeId(convertToProtoFormat(this.nodeId));
    }
}

Truth:	  this . running _ applications != null
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/RegisterNodeManagerRequestPBImpl.java :80
true_ref: Neq(Fld(This(this),Nm(running,applications)),Null(null)) predicted at: 2, tree predicted at: 1
environment UNKs: ['running', 'applications', 'proto', 'statuses', 'nm', 'merge,local,to,builder', 'add,running,applications,to,proto', 'container,statuses', 'node,id', 'set,node,id', 'set,resource', 'add,nm,container,statuses,to,proto', 'convert,to,proto,format']
Known subtokens to predict: ['null', 'this'], UNK-available: ['running', 'applications'], UNK-unavailable: []
hyps: 
	(0.138): Neq(Fld(This(this),Nm(running)),Null(null))
	(0.100): Neq(Fld(This(this),Nm(running,applications)),Null(null))
	(0.036): Neq(Fld(This(this),Nm(running,proto)),Null(null))
	(0.023): Fld(This(this),Nm(running,applications))
	(0.019): Fld(This(this),Nm(add,running,applications,to,proto))

seq2seq:
	this . running _ applications != null		(CORRECT!)
	this . resource != null
	this . applications _ applications != null
	this . proto _ applications != null
	this . running _ to _ proto != null
------------------------------------------------------------------------------------
public float getProgress() {
  this.readLock.lock();
  try {
   if (this.currentAttempt != null) {
     return |\greenbox{this.currentAttempt.getProgress()}|;
   }
   return 0;
  } finally {
    this.readLock.unlock();
  }
}

Truth:	  this . current _ attempt . get _ progress ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/RMAppImpl.java :417
true_ref: Cal(Fld(This(this),Nm(current,attempt)),Nm(get,progress)) predicted at: 5, tree predicted at: 1
environment UNKs: ['attempt', 'unlock', 'current,attempt', 'get,progress', 'read,lock']
Known subtokens to predict: ['this'], UNK-available: ['current,attempt', 'get,progress'], UNK-unavailable: []
hyps: 
	(0.313): Cal(Fld(This(this),Nm(current,attempt)),Nm(get,count))
	(0.306): Neg(IntEx(1))
	(0.015): Cal(Fld(This(this),Nm(current,attempt)),Nm(get))
	(0.012): Cal(Fld(This(this),Nm(current,attempt)),Nm(get,time))
	(0.009): Cal(Fld(This(this),Nm(current,attempt)),Nm(get,progress))

seq2seq:
	this . current _ attempt . get _ progress ( )		(CORRECT!)
	this . current _ attempt . float _ value ( )
	this . current _ attempt . get _ float ( )
	this . current _ attempt . get ( )
	this . current _ attempt . get _ time ( )
------------------------------------------------------------------------------------

public byte[] readRawByte() throws IOException {
    byte[] bytes =  !!! new byte[2] !!! ;
    bytes[0] = (byte) Type.BYTE.code;
    in.readFully(bytes, 1, 1);
    return bytes;
}

Truth:	  new byte [ 2 ]
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/TypedBytesInput.java :246
true_ref: ArCr(ArCrLvl(IntEx(2)),Prim(byte)) predicted at: 4, tree predicted at: 1
environment UNKs: ['fully', 'io,exception', 'read,raw,byte', 'read,fully']
Known subtokens to predict: ['byte', '2'], UNK-available: [], UNK-unavailable: []
hyps: 
	(0.090): ArCr(ArCrLvl(IntEx(1)),Prim(byte))
	(0.078): ArCr(ArCrLvl(IntEx(3)),Prim(byte))
	(0.055): ArCr(ArCrLvl(IntEx(4)),Prim(byte))
	(0.034): ArCr(ArCrLvl(IntEx(2)),Prim(byte))
	(0.007): ArCr(ArCrLvl(Fld(Nm(type),Nm(length))),Prim(byte))

seq2seq:
	new byte [ <unk> ]
	new byte [ 1 ]
	read _ raw _ byte ( )
	new byte [ type . byte _ array ( ) ]
	new byte [ in . read _ byte ( ) ]

------------------------------------------------------------------------------------
public static synchronized void addDefaultResource(String name) {
    if (! !!! defaultResources.contains(name) !!! ) {
        defaultResources.add(name);
        for (Configuration conf : REGISTRY.keySet()) {
            if (conf.loadDefaults) {
                conf.reloadConfiguration();
            }
        }
    }
}

Truth:	  default _ resources . contains ( name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Configuration.java :695
true_ref: Cal(Nm(default,resources),Nm(contains),Nm(name)) predicted at: 2, tree predicted at: 1
environment UNKs: ['conf', 'defaults', 'reload', 'add,default,resource', 'key,set', 'default,resources', 'load,defaults', 'reload,configuration']
Known subtokens to predict: ['contains', 'name'], UNK-available: ['default,resources'], UNK-unavailable: []
hyps: 
	(0.731): Cal(Nm(default,resources),Nm(contains,key),Nm(name))
	(0.068): Cal(Nm(default,resources),Nm(contains),Nm(name))
	(0.014): Cal(Nm(default,resources),Nm(add),Nm(name))
	(0.003): Cal(Fld(Nm(instance),Nm(load,defaults)),Nm(contains,key),Nm(name))
	(0.002): Cal(Cal(Nm(thread),Nm(current,thread)),Nm(contains,key),Nm(name))

seq2seq:
	default _ resources . contains _ key ( name )
	default _ resources . contains ( name )		(CORRECT!)
	registry . is ( " _ ide _ <unk> )
	registry . contains _ key ( name )
	<unk> . contains _ key ( name )


------------------------------------------------------------------------------------
private List<INode> initChildren() {
  if (children == null) {
    final ChildrenDiff combined = new ChildrenDiff();
    for (DirectoryDiff d = DirectoryDiff.this; d != null;  !!! d = d.getPosterior() !!! ) {
      combined.combinePosterior(d.diff, null);
    }
    children = combined.apply2Current(ReadOnlyList.Util.asList(currentDir.getChildrenList(Snapshot.CURRENT_STATE_ID)));
  }
  return children;
}

Truth:	  d = d . get _ posterior ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DirectoryWithSnapshotFeature.java :237
true_ref: As(Nm(d),Cal(Nm(d),Nm(get,posterior))) predicted at: 5, tree predicted at: 1
environment UNKs: ['combine', 'posterior', 'combined', 'directory,diff', 'combine,posterior', 'children,diff', 'apply,current', 'init,children', 'i,node', 'as,list', 'current,dir', 'get,children,list', 'read,only,list', 'current,state,id']
Known subtokens to predict: ['d', 'get'], UNK-available: ['posterior'], UNK-unavailable: []
hyps: 
	(0.188): As(Nm(d),Cal(Nm(d),Nm(get,parent)))
	(0.149): As(Nm(d),Cal(Nm(d),Nm(get,children,list)))
	(0.045): As(Nm(d),Nm(d))
	(0.025): As(Nm(d),Nm(combined))
	(0.018): As(Nm(d),Cal(Nm(d),Nm(get,posterior)))

seq2seq:
	d = d . <unk>
	d = d . diff
	d = d . get _ children ( )
	d = d . current _ dir
	d = d . current _ state _ id
------------------------------------------------------------------------------------

public static int locationToDepth(String location) {
  String normalizedLocation = normalize(location);
  int length = normalizedLocation.length();
  int depth = 0;
  for (int i = 0; i < length; i++) {
    if ( !!! normalizedLocation.charAt(i) !!!  == PATH_SEPARATOR) {
      depth++;
    }
  }
  return depth;
}

Truth:	  normalized _ location . char _ at ( i )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/NodeBase.java :176
true_ref: Cal(Nm(normalized,location),Nm(char,at),Nm(i)) predicted at: 2, tree predicted at: 1
environment UNKs: ['depth', 'normalized', 'normalize', 'path,separator', 'location,to,depth', 'normalized,location']
Known subtokens to predict: ['i', 'at', 'char'], UNK-available: ['normalized,location'], UNK-unavailable: []
hyps: 
	(0.731): Cal(Nm(location),Nm(char,at),Nm(i))
	(0.048): Cal(Nm(normalized,location),Nm(char,at),Nm(i))
	(0.022): ArAc(Nm(my,data),Nm(i))
	(0.003): Cal(Nm(location),Nm(char,at),PosInc(Nm(normalized)))
	(0.002): Cal(Nm(location),Nm(char,at),PosInc(Nm(offset)))

seq2seq:
	normalized _ location . char _ at ( i )		(CORRECT!)
	normalized _ location [ i ]
	location . char _ at ( i )
	normalized [ i ]
	character . to _ <unk> _ case ( normalized _ location )
------------------------------------------------------------------------------------


public static void setOwner(File file, String username, String groupname) throws IOException {
    if (username == null && groupname == null) {
        throw new IOException("username == null && groupname == null");
    }
    String arg = ( !!! username == null ? "" : username !!! ) + (groupname == null ? "" : ":" + groupname);
    String[] cmd = Shell.getSetOwnerCommand(arg);
    execCommand(file, cmd);
}

Truth:	  username == null ? " _ " : username
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FileUtil.java :896
true_ref: Cond(Eq(Nm(username),Null(null)),StrEx(BLANK),Nm(username)) predicted at: 1, tree predicted at: 1
environment UNKs: ['groupname', 'exec', 'username', 'cmd', '==', '&&', 'shell', 'io,exception', 'set,owner', 'exec,command', 'username,==,null,&&,groupname,==,null', 'get,set,owner,command']
Known subtokens to predict: ['null', 'BLANK'], UNK-available: ['username'], UNK-unavailable: []
hyps: 
	(0.276): Cond(Eq(Nm(username),Null(null)),StrEx(BLANK),Nm(username))
	(0.051): Cond(Neq(Nm(file),Null(null)),Nm(file),StrEx(BLANK))
	(0.033): Cond(Neq(Nm(username),Null(null)),Nm(username),StrEx(BLANK))
	(0.030): Cond(Eq(Nm(groupname),Null(null)),StrEx(BLANK),Nm(username))
	(0.029): Cond(Eq(Nm(groupname),Null(null)),StrEx(BLANK),Nm(groupname))

seq2seq:
	username == null ? " _ " : groupname
	username == null ? " _ " : username		(CORRECT!)
	username == null ? " _ " : " _ "
	file . get _ name ( ) + " _ <unk>
	file . get _ name ( ) + " _ "
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

==> java_examples.java <==
We are correct:

@Override
public void updatePipeline(String clientName, ExtendedBlock oldBlock, ExtendedBlock newBlock, DatanodeID[] newNodes, String[] storageIDs) throws IOException {
    UpdatePipelineRequestProto req = UpdatePipelineRequestProto.newBuilder()
        .setClientName(clientName).setOldBlock(PBHelper.convert(oldBlock))
    	.setNewBlock(PBHelper.convert(newBlock)).addAllNewNodes(Arrays.asList(PBHelper.convert(newNodes)))
    	.addAllStorageIDs(storageIDs == null ? null :  !!! Arrays.asList(storageIDs) !!! ).build();
    try {
        rpcProxy.updatePipeline(null, req);
    } catch (ServiceException e) {
        throw ProtobufHelper.getRemoteException(e);
    }
}

Truth:	  arrays . as _ list ( storage _ i _ ds )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ClientNamenodeProtocolTranslatorPB.java :881
true_ref: Cal(Nm(arrays),Nm(as,list),Nm(storage,i,ds)) predicted at: 2, tree predicted at: 2
environment UNKs: ['ds', 'req', 'pb', 'pipeline', 'proto', 'datanode', 'extended', 'rpc', 'protobuf', 'add,all,storage,i,ds', 'storage,i,ds', 'add,all,new,nodes', 'set,new,block', 'as,list', 'new,nodes', 'pb,helper', 'update,pipeline,request,proto', 'new,block', 'set,old,block', 'client,name', 'old,block', 'set,client,name', 'new,builder', 'update,pipeline', 'io,exception', 'datanode,id', 'extended,block', 'service,exception', 'rpc,proxy', 'protobuf,helper', 'get,remote,exception']
Known subtokens to predict: ['arrays'], UNK-available: ['storage,i,ds', 'as,list'], UNK-unavailable: []
hyps:
	(0.139): ArAc(Nm(storage,i,ds),IntEx(0))
	(0.036): Cal(Nm(arrays),Nm(as,list),Nm(storage,i,ds))
	(0.026): Cal(Nm(storage,i,ds),Nm(convert,to),Nm(storage,i,ds))
	(0.024): Cal(Nm(storage,i,ds),Nm(convert,to,string),Nm(storage,i,ds))
	(0.007): Cal(Nm(storage,i,ds),Nm(convert,to),Nm(storage,i,ds),Nm(storage,i,ds))

seq2seq:
	storage _ i _ ds . to _ <unk> _ case ( )
	storage _ i _ ds . clone ( )
	storage _ i _ ds . get _ bytes ( )
	pb _ helper . convert ( storage _ i _ ds )
	storage _ i _ ds . to _ bytes _ array ( )


seq2tree:
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( new , nodes ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( new , block ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i , ds ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i ) )
	Cal ( Nm ( storage , i , ds ) , Nm ( convert ) , Nm ( storage , i , ds ) , Nm ( storage , i , ds ) )


------------------------------------------------------------------------------------

@Override
public synchronized void setInput(byte[] b, int off, int len) {
    if (b == null) {
        throw new NullPointerException();
    }
    if (off < 0 ||  !!! len < 0 !!!  || off > b.length - len) {
        throw new ArrayIndexOutOfBoundsException();
    }
    finished = false;
    if (len > uncompressedDirectBuf.remaining()) {
        //
        this.userBuf = b;
        this.userBufOff = off;
        this.userBufLen = len;
    } else {
        ((ByteBuffer) uncompressedDirectBuf).put(b, off, len);
        uncompressedDirectBufLen = uncompressedDirectBuf.position();
    }
    bytesRead += len;
}

Truth:	  len < 0
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SnappyCompressor.java :107
true_ref: Ls(Nm(len),IntEx(0)) predicted at: 1, tree predicted at: 1
environment UNKs: ['off', 'finished', 'remaining', 'uncompressed', 'direct', 'set,input', 'bytes,read', 'array,index,out,of,bounds,exception', 'uncompressed,direct,buf', 'uncompressed,direct,buf,len', 'null,pointer,exception', 'user,buf', 'user,buf,off', 'user,buf,len', 'byte,buffer']
Known subtokens to predict: ['len', '0'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.372): Ls(Nm(len),IntEx(0))
	(0.279): Gt(Nm(len),Fld(Nm(b),Nm(length)))
	(0.043): Gt(Fld(Nm(b),Nm(length)),Nm(len))
	(0.033): Gt(Nm(len),Nm(off))
	(0.018): Gt(Nm(len),Nm(finished))

seq2seq:
	off < 0
	len < 0		(CORRECT!)
	b == null
	off < b . length
	bytes _ read < 0

seq2tree:
	Ls ( Nm ( off ) , IntEx ( 0 ) )
	Ls ( Nm ( len ) , IntEx ( 0 ) )		(CORRECT!)
	Ls ( IntEx ( 0 ) , Nm ( off ) )
	Ls ( Nm ( off ) , Fld ( Nm ( b ) , Nm ( length ) ) )
	Ls ( IntEx ( 0 ) , Nm ( len ) )

------------------------------------------------------------------------------------

private static String getNameServiceId(Configuration conf, String addressKey) {
    String nameserviceId = conf.get(DFS_NAMESERVICE_ID);
    if (nameserviceId != null) {
        return nameserviceId;
    }
    Collection<String> nsIds = getNameServiceIds(conf);
    if (1 ==  !!! nsIds.size() !!! ) {
        return nsIds.toArray(new String[1])[0];
    }
    String nnId = conf.get(DFS_HA_NAMENODE_ID_KEY);
    return getSuffixIDs(conf, addressKey, null, nnId, LOCAL_ADDRESS_MATCHER)[0];
}

Truth:	  ns _ ids . size ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DFSUtil.java :1257
true_ref: Cal(Nm(ns,ids),Nm(size)) predicted at: 1, tree predicted at: 1
environment UNKs: ['nameservice', 'conf', 'ds', 'nn', 'ns', 'dfs', 'ha', 'namenode', 'get,name,service,id', 'nameservice,id', 'address,key', 'get,suffix,i,ds', 'nn,id', 'local,address,matcher', 'ns,ids', 'to,array', 'dfs,nameservice,id', 'dfs,ha,namenode,id,key', 'get,name,service,ids']
Known subtokens to predict: ['size'], UNK-available: ['ns,ids'], UNK-unavailable: []
hyps:
	(0.820): Cal(Nm(ns,ids),Nm(size))
	(0.025): Cal(Nm(conf),Nm(size))
	(0.009): Enc(Mod(Cal(Nm(ns,ids),Nm(size)),IntEx(2)))
	(0.004): Cal(Nm(address,key),Nm(size))
	(0.003): Cal(Nm(address,key),Nm(length))

seq2seq:
	- 1
	integer . max _ value
	conf . size ( )
	conf _ ids . size ( )
	long . max _ value

seq2tree:
	ds ( IntEx ( 1 ) )
	Cal ( Nm ( ns , ids ) , Nm ( size ) )		(CORRECT!)
	Fld ( Nm ( string , pool ) , Nm ( blank ) )
	Fld ( Nm ( string , pool ) , Nm ( null ) )
	Cal ( Nm ( conf , ids ) , Nm ( size ) )

------------------------------------------------------------------------------------

@Override
protected void checkRpcAdminAccess() throws 
    IOException, AccessControlException {
  UserGroupInformation ugi = 
    UserGroupInformation.getCurrentUser();
  UserGroupInformation zkfcUgi = 
    UserGroupInformation.getLoginUser();
  if (adminAcl.isUserAllowed(ugi) || 
    ugi.getShortUserName()
    .equals(zkfcUgi.getShortUserName())) {
      LOG.info("Allowed RPC access from " + ugi 
      + " at " + Server.getRemoteAddress());
      return;
    }
  String msg = "Disallowed RPC access from " + ugi 
    + " at " + Server.getRemoteAddress() 
    + ". Not listed in " + DFSConfigKeys.DFS_ADMIN;
  LOG.warn(msg);
  throw new AccessControlException(msg);
}

Truth:	  zkfc _ ugi . get _ short _ user _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DFSZKFailoverController.java :188
true_ref: Cal(Nm(zkfc,ugi),Nm(get,short,user,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ugi', 'admin', 'acl', 'rpc', 'information', 'zkfc', 'login', 'listed', 'dfs', 'disallowed', 'get,short,user,name', 'admin,acl', 'is,user,allowed', 'check,rpc,admin,access', 'access,control,exception', 'io,exception', 'user,group,information', 'zkfc,ugi', 'get,current,user', 'get,login,user', 'get,remote,address', '.,not,listed,in', 'dfs,admin', 'dfs,config,keys', 'allowed,rpc,access,from', 'disallowed,rpc,access,from']
Known subtokens to predict: [], UNK-available: ['zkfc,ugi', 'get,short,user,name'], UNK-unavailable: []
hyps:
	(0.305): Cal(Nm(zkfc,ugi),Nm(get,short,user,name))
	(0.063): Cal(Nm(zkfc,ugi),Nm(get,user,name))
	(0.006): Fld(Nm(user,type),Nm(rpc))
	(0.001): Fld(Fld(Nm(user,group,information),Nm(dfs,admin)),Nm(name))
	(0.001): Fld(Nm(user,type),Nm(application,rpc))

seq2seq:
	server . get _ user _ name ( )
	zkfc _ ugi . get _ user _ name ( )
	ugi _ ugi . get _ user _ name ( )
	user _ group _ information . get _ user _ name ( )
	dfs _ ugi . get _ user _ name ( )

seq2tree:
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , admin ) )
	Cal ( Nm ( zkfc ) , Nm ( get , user , name ) )
	Cal ( Nm ( zkfc ) , Nm ( get , remote , address ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , <unk> ) )
------------------------------------------------------------------------------------

private static <E> void remove(final List<E> elements, final int i, final E expected) {
    final E removed = elements.remove( !!! -i - 1 !!! );
    Preconditions.checkState(removed == expected, "removed != expected=%s, removed=%s.", expected, removed);
}

Truth:	  - i - 1
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Diff.java :142
true_ref: Minus(Neg(Nm(i)),IntEx(1)) predicted at: 3, tree predicted at: 3
environment UNKs: ['removed', 'preconditions', '!=', 'expecteds', 'removeds', 'check,state', 'removed,!=,expecteds,removeds']
Known subtokens to predict: ['1', 'i'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.308): Minus(Cal(Nm(elements),Nm(size)),IntEx(1))
	(0.292): Minus(Nm(i),IntEx(1))
	(0.057): Minus(Neg(Nm(i)),IntEx(1))
	(0.053): Plus(Nm(i),IntEx(1))
	(0.053): Minus(Neg(IntEx(1)),Nm(i))

seq2seq:
	elements . size ( ) - 1
	i + 1
	i - 1
	elements . size ( ) - i
	elements . get ( i )

seq2tree:
	Minus ( Nm ( i ) , IntEx ( 1 ) )
	Plus ( Nm ( i ) , IntEx ( 1 ) )
	!= ( Nm ( i ) )
	Cal ( Nm ( elements ) , Nm ( get ) , Nm ( i ) )
	Cal ( Nm ( elements ) , Nm ( key , set ) )
------------------------------------------------------------------------------------

private void handleTaskFinishedEvent(TaskFinishedEvent event) {
    TaskInfo taskInfo = info.tasksMap.get( !!! event.getTaskId() !!! );
    taskInfo.counters = event.getCounters();
    taskInfo.finishTime = event.getFinishTime();
    taskInfo.status = TaskStatus.State.SUCCEEDED.toString();
    taskInfo.successfulAttemptId = event.getSuccessfulTaskAttemptId();
}

Truth:	  event . get _ task _ id ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobHistoryParser.java :347
true_ref: Cal(Nm(event),Nm(get,task,id)) predicted at: 2, tree predicted at: 1
environment UNKs: ['finished', 'counters', 'successful', 'attempt', 'finish', 'succeeded', 'task,info', 'tasks,map', 'handle,task,finished,event', 'task,finished,event', 'get,counters', 'get,successful,task,attempt,id', 'finish,time', 'get,finish,time', 'to,string', 'successful,attempt,id', 'task,status']
Known subtokens to predict: ['task', 'event', 'id', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.197): Cal(Nm(event),Nm(get,id))
	(0.185): Cal(Nm(event),Nm(get,task,id))
	(0.069): Cal(Nm(event),Nm(get,type))
	(0.057): ClsEx(Cls(task,info))
	(0.020): Cal(Nm(event),Nm(get,task,name))

seq2seq:
	event . name
	event . type
	event . get _ id ( )
	event . id
	event . get _ key ( )

seq2tree:
	Cal ( Nm ( event ) , Nm ( get , id ) )
	Cal ( Nm ( event ) , Nm ( get , path ) )
	Cal ( Nm ( event ) , Nm ( get , description ) )
	Cal ( Nm ( event ) , Nm ( get , task , name ) )
	Cal ( Nm ( event ) , Nm ( get , task , name )

------------------------------------------------------------------------------------


private static boolean isNameResolved(InetAddress address) {
    String hostname =  !!! address.getHostName() !!! ;
    String ip = address.getHostAddress();
    return !hostname.equals(ip) || NetUtils.isLocalAddress(address);
}

Truth:	  address . get _ host _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DatanodeManager.java :1349
true_ref: Cal(Nm(address),Nm(get,host,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['hostname', 'ip', 'net', 'is,name,resolved', 'inet,address', 'net,utils', 'is,local,address', 'get,host,address']
Known subtokens to predict: ['name', 'host', 'address', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.080): Cal(Nm(address),Nm(get,host,name))
	(0.041): Cal(Nm(address),Nm(get,host))
	(0.037): Cal(Nm(address),Nm(get,host,address))
	(0.030): Cal(Nm(inet,address),Nm(get,hostname))
	(0.012): Cal(Cal(Nm(address),Nm(get,last,element)),Nm(get,value))

seq2seq:
	address . get _ host _ address ( )
	address . get _ port ( )
	address . get _ address ( )
	address . get _ parent _ address ( )
	address . get _ host _ address ( ) + <unk>

seq2tree:
	Cal ( Nm ( address ) , Nm ( get , host , address ) )
	Cal ( Nm ( address ) , Nm ( get , port ) )
	Cal ( Nm ( address ) , Nm ( get , address ) )
	Cal ( Nm ( address ) , Nm ( get , host , text ) )
	Cal ( Cal ( Nm ( address ) , Nm ( get , host , text ) ) , Nm ( trim ) )

------------------------------------------------------------------------------------

public void responseReceived(ResponseReceivedEvent event) {
    RequestResult result = event.getRequestResult();
    Date startDate = result.getStartDate();
    Date stopDate = result.getStopDate();
    long elapsed = stopDate.getTime() - startDate.getTime();
    synchronized (this) {
        this.lastE2Elatency = elapsed;
    }
    if ( !!! LOG.isDebugEnabled() !!! ) {
        int statusCode = result.getStatusCode();
        String etag = result.getEtag();
        HttpURLConnection urlConnection = (HttpURLConnection) event.getConnectionObject();
        int contentLength = urlConnection.getContentLength();
        String requestMethod = urlConnection.getRequestMethod();
        long threadId = Thread.currentThread().getId();
        LOG.debug(String.format("SelfThrottlingIntercept:: ResponseReceived: threadId=%d, Status=%d, Elapsed(ms)=%d, ETAG=%s, contentLength=%d, requestMethod=%s", threadId, statusCode, elapsed, etag, contentLength, requestMethod));
    }
}

Truth:	  log . is _ debug _ enabled ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SelfThrottlingIntercept.java :105
true_ref: Cal(Nm(log),Nm(is,debug,enabled)) predicted at: 2, tree predicted at: 2
environment UNKs: ['received', 'elapsed', 'self', 'throttling', 'intercept', 'etag', 'elatency', 'response,received', 'response,received,event', 'http,url,connection', 'status,code', 'content,length', 'thread,id', 'request,method', 'stop,date', 'url,connection', 'self,throttling,intercept,response,received,thread,idd,statusd,elapsedmsd,etags,content,lengthd,request,methods', 'get,id', 'get,request,method', 'get,content,length', 'get,stop,date', 'get,status,code', 'get,etag', 'get,time', 'last,e,elatency', 'start,date', 'current,thread', 'get,connection,object']
Known subtokens to predict: ['enabled', 'is', 'log', 'debug'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.377): Neq(Nm(elapsed),Null(null))
	(0.140): Cal(Nm(log),Nm(is,debug,enabled))
	(0.046): Gt(Nm(elapsed),IntEx(0))
	(0.039): Neq(Nm(elapsed),IntEx(0))
	(0.007): Geq(Nm(elapsed),Nm(elatency))

seq2seq:
	result != null
	elapsed > 0
	result . get _ status _ code ( ) == workflow _ constants . status _ <unk>
	stop _ date . get _ time ( ) > 0
	result . get _ status _ code ( ) == status . status _ <unk>

seq2tree:
	InstanceOf ( Cal ( Nm ( event ) , Nm ( get , connection , object ) ) , Cls ( http , url , connection ) )
	Neq ( Nm ( start , date ) , Null ( null ) )
	Cal ( Nm ( log ) , Nm ( is , debug , enabled ) )		(CORRECT!)
	Neq ( Nm ( stop , date ) , Null ( null ) )
	threadid=%d ( Cal ( Nm ( result ) , Nm ( get , status , code ) ) , IntEx ( 0 ) )

------------------------------------------------------------------------------------

@Override
public synchronized String moveApplication(ApplicationId appId, String queueName) throws YarnException {
    SchedulerApplication<FSAppAttempt> app = applications.get(appId);
    if (app == null) {
        throw new YarnException("App to be moved " + appId + " not found.");
    }
    FSAppAttempt attempt = (FSAppAttempt) app.getCurrentAppAttempt();
    //
    synchronized (attempt) {
        FSLeafQueue oldQueue = (FSLeafQueue)  !!! app.getQueue() !!! ;
        FSLeafQueue targetQueue = queueMgr.getLeafQueue(queueName, false);
        if (targetQueue == null) {
            throw new YarnException("Target queue " + queueName + " not found or is not a leaf queue.");
        }
        if (targetQueue == oldQueue) {
            return oldQueue.getQueueName();
        }
        if (oldQueue.getRunnableAppSchedulables().contains(attempt)) {
            verifyMoveDoesNotViolateConstraints(attempt, oldQueue, targetQueue);
        }
        executeMove(app, attempt, oldQueue, targetQueue);
        return targetQueue.getQueueName();
    }
}

Truth:	  app . get _ queue ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FairScheduler.java :1431
true_ref: Cal(Nm(app),Nm(get,queue)) predicted at: 2, tree predicted at: 1
environment UNKs: ['fs', 'attempt', 'schedulables', 'yarn', 'verify', 'does', 'violate', 'mgr', 'scheduler', 'applications', 'moved', 'fs,leaf,queue', 'old,queue', 'target,queue', 'get,queue,name', 'execute,move', 'get,runnable,app,schedulables', 'move,application', 'yarn,exception', 'application,id', 'queue,name', 'app,id', 'fs,app,attempt', 'verify,move,does,not,violate,constraints', 'queue,mgr', 'get,leaf,queue', 'scheduler,application', 'not,found,or,is,not,a,leaf,queue', 'get,current,app,attempt', 'not,found', 'app,to,be,moved']
Known subtokens to predict: ['queue', 'get', 'app'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.157): Cal(Nm(attempt),Nm(get,queue))
	(0.116): Cal(Nm(app),Nm(get,queue))
	(0.092): Cal(Nm(attempt),Nm(get),Nm(queue,name))
	(0.059): Cal(Nm(attempt),Nm(get),Nm(app,id))
	(0.009): StaticCall(Nm(get,queue))

seq2seq:
	attempt . clone ( )
	attempt . get _ leaf _ queue ( )
	attempt . get _ object ( )
	attempt . get _ object ( 0 )
	attempt . get _ <unk> _ queue ( )

seq2tree:
	Cal ( Nm ( attempt ) , Nm ( get , queue ) )
	Cal ( Nm ( app ) , Nm ( get , queue ) )		(CORRECT!)
	Cal ( Nm ( app ) , Nm ( get , meta , data ) )
	Cal ( Nm ( attempt ) , Nm ( lookup ) , Nm ( queue , name ) )
	Cal ( Nm ( attempt ) , Nm ( get , leaf , queue ) )
------------------------------------------------------------------------------------

@Override
public void transition(RMContainerImpl container, RMContainerEvent event) {
    //
    container.containerAllocationExpirer.unregister( !!! container.getContainerId() !!! );
    //
    container.eventHandler.handle(new RMNodeCleanContainerEvent(container.nodeId, container.containerId));
    //
    super.transition(container, event);
}

Truth:	  container . get _ container _ id ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/RMContainerImpl.java :535
true_ref: Cal(Nm(container),Nm(get,container,id)) predicted at: 3, tree predicted at: 3
environment UNKs: ['unregister', 'allocation', 'expirer', 'transition', 'rm', 'clean', 'container,allocation,expirer', 'rm,container,impl', 'rm,container,event', 'rm,node,clean,container,event', 'event,handler', 'node,id', 'container,id']
Known subtokens to predict: ['container', 'id', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.045): ObjEx(Cls(container))
	(0.027): ObjEx(Cls(container),Fld(Nm(container),Nm(container,id)),Nm(container))
	(0.025): Cal(Nm(container),Nm(get,container,id))
	(0.013): Fld(Nm(container),Nm(container,id))
	(0.006): Cal(Nm(container),Nm(get,container))

seq2seq:
	event . get _ id ( )
	container . <unk>
	event . get _ component ( )
	event . get _ source ( )
	event . get _ <unk> _ id ( )


seq2tree:
	Cal ( Nm ( event ) , Nm ( get , point ) )
	Cal ( Nm ( event ) , Nm ( get , id ) )
	Fld ( Nm ( container ) , Nm ( node , id ) )
	Fld ( Nm ( container ) , Nm ( container , id ) )
	Fld ( Nm ( container ) , Nm ( container , allocation , container )

------------------------------------------------------------------------------------

@Override
public List<NodeReport> getNodeReports(NodeState... states) throws YarnException, IOException {
    EnumSet<NodeState> statesSet = (states.length == 0) ?  !!! EnumSet.allOf(NodeState.class) !!!  : EnumSet.noneOf(NodeState.class);
    for (NodeState state : states) {
        statesSet.add(state);
    }
    GetClusterNodesRequest request = GetClusterNodesRequest.newInstance(statesSet);
    GetClusterNodesResponse response = rmClient.getClusterNodes(request);
    return response.getNodeReports();
}

Truth:	  enum _ set . all _ of ( node _ state . class )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/YarnClientImpl.java :435
true_ref: Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(node,state))) predicted at: 1, tree predicted at: 1
environment UNKs: ['states', 'reports', 'yarn', 'report', 'rm', 'none,of', 'states,set', 'enum,set', 'node,state', 'io,exception', 'get,node,reports', 'yarn,exception', 'node,report', 'get,cluster,nodes,response', 'get,cluster,nodes,request', 'rm,client', 'new,instance', 'get,cluster,nodes']
Known subtokens to predict: ['of', 'all'], UNK-available: ['node,state', 'enum,set'], UNK-unavailable: []
hyps:
	(0.326): Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(node,state)))
	(0.102): Fld(Nm(enum,set),Nm(empty))
	(0.031): ObjEx(Cls(linked,hash,set))
	(0.030): ObjEx(Cls(enum,set))
	(0.029): Cal(Nm(enum,set),Nm(all,of),ClsEx(Cls(enum,set)))

seq2seq:
	immutable _ set . of ( )
	immutable _ list . of ( )
	enum _ set . none _ of ( node _ state . class )
	enum _ set . all _ of ( node _ state . class )		(CORRECT!)
	enum _ set . of ( node _ state . class )

seq2tree:
	Cal ( Nm ( enum , set ) , Nm ( of ) , ClsEx ( Cls ( node , state ) ) )
	Cal ( Nm ( enum , set ) , Nm ( of ) )
	Cal ( Nm ( enum , set ) , Nm ( all , of ) , ClsEx ( Cls ( node , state ) ) )		(CORRECT!)
	Cal ( Nm ( immutable , set ) , Nm ( of ) )
	ObjEx ( Cls ( enum , set ) )
------------------------------------------------------------------------------------

static String replaceSubstitution(String base, Pattern from, String to, boolean repeat) {
    Matcher match = from.matcher(base);
    if (repeat) {
        return  !!! match.replaceAll(to) !!! ;
    } else {
        return match.replaceFirst(to);
    }
}

Truth:	  match . replace _ all ( to )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/KerberosName.java :284
true_ref: Cal(Nm(match),Nm(replace,all),Nm(to)) predicted at: 2, tree predicted at: 2
environment UNKs: ['repeat', 'substitution', 'replace,substitution', 'replace,first']
Known subtokens to predict: ['match', 'all', 'to', 'replace'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.016): Cal(Nm(match),Nm(to,string))
	(0.009): Cal(Nm(match),Nm(replace,all),Nm(to))
	(0.008): Cal(Nm(string,util),Nm(replace),Nm(match),Nm(to))
	(0.007): Cal(Nm(match),Nm(replace),Nm(base),Nm(to),Nm(match))
	(0.007): Cal(Nm(match),Nm(replace),Nm(base),Nm(to))

seq2seq:
	match . get _ first ( )
	match . replace _ first ( to )
	match . replace _ first ( to , to )
	match . replace _ first ( to , " _ <unk> )
	match . replace _ first ( " _ <unk> , to )

seq2tree:
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( base ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( to ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( repeat ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( from ) )
	Cal ( Nm ( match ) , Nm ( replace , first ) , Nm ( base ) , Nm ( to ) )
------------------------------------------------------------------------------------

public static byte[] getXAttr(final Map<?, ?> json, final String name) throws IOException {
    if (json == null) {
        return null;
    }
    Map<String, byte[]> xAttrs = toXAttrs(json);
    if (xAttrs != null) {
        return  !!! xAttrs.get(name) !!! ;
    }
    return null;
}

Truth:	  x _ attrs . get ( name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JsonUtil.java :725
true_ref: Cal(Nm(x,attrs),Nm(get),Nm(name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['attrs', 'x,attrs', 'io,exception', 'get,x,attr', 'to,x,attrs']
Known subtokens to predict: ['name', 'get'], UNK-available: ['x,attrs'], UNK-unavailable: []
hyps:
	(0.210): Cal(Nm(x,attrs),Nm(get),Nm(name))
	(0.042): Cal(Nm(x,attrs),Nm(to,byte,array))
	(0.038): Cal(Nm(x,attrs),Nm(get,byte,array),Nm(name))
	(0.038): Cal(Nm(x,attrs),Nm(to,byte,array),Nm(x,attrs))
	(0.026): Cal(Nm(x,attrs),Nm(get,x,attr),Nm(name))

seq2seq:
	x _ attrs . get _ bytes ( )
	new byte [ 0 ]
	x _ attrs . to _ byte _ array ( )
	array _ util . to _ byte _ array ( x _ attrs )
	x _ attrs . get _ bytes ( " _ <unk> _ <unk> )

seq2tree:
	Cal ( Nm ( x , attrs ) , Nm ( get ) , Nm ( name ) )		(CORRECT!)
	Cal ( Nm ( x , attrs ) , Nm ( get ) )
	Cal ( Nm ( x , attrs ) , Nm ( get ) , IntEx ( 0 ) )
	Cal ( Nm ( x , attrs ) , Nm ( to , array ) )
	Cal ( Nm ( x , attrs ) , Nm ( get , bytes ) , Nm ( name )
------------------------------------------------------------------------------------

static EnumSet<FileAttribute> parse(String s) {
    if (s == null || s.length() == 0) {
        return EnumSet.allOf(FileAttribute.class);
    }
    EnumSet<FileAttribute> set = EnumSet.noneOf(FileAttribute.class);
    FileAttribute[] attributes = values();
    for (char c :  !!! s.toCharArray() !!! ) {
        int i = 0;
        for (; i < attributes.length && c != attributes[i].symbol; i++) ;
        if (i < attributes.length) {
            if (!set.contains(attributes[i])) {
                set.add(attributes[i]);
            } else {
                throw new IllegalArgumentException("There are more than one '" + attributes[i].symbol + "' in " + s);
            }
        } else {
            throw new IllegalArgumentException("'" + c + "' in " + s + " is undefined.");
        }
    }
    return set;
}

Truth:	  s . to _ char _ array ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DistCpV1.java :177
true_ref: Cal(Nm(s),Nm(to,char,array)) predicted at: 2, tree predicted at: 2
environment UNKs: ['undefined', 'there', 'than', 'file,attribute', 'enum,set', 'illegal,argument,exception', 'all,of', 'none,of', 'is,undefined', 'there,are,more,than,one']
Known subtokens to predict: ['array', 'to', 's', 'char'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.168): Fld(Nm(attributes),Nm(length))
	(0.143): Cal(Nm(s),Nm(to,char,array))
	(0.130): Cal(Nm(s),Nm(length))
	(0.023): Cal(Nm(s),Nm(get,bytes))
	(0.010): Cal(Nm(s),Nm(split),StrEx(/))

seq2seq:
	attributes . length
	attributes [ 0 ] . <unk>
	attributes [ 0 ] . next
	attributes [ 0 ] . line
	attributes [ 0 ]

seq2tree:
	Cal ( Nm ( set ) , Nm ( to , array ) )
	Cal ( Nm ( s ) , Nm ( to , char , array ) )		(CORRECT!)
	Cal ( Nm ( set ) , Nm ( to , char , array ) )
	Cal ( Nm ( set ) , Nm ( values ) )
	Cal ( Nm ( set ) , Nm ( to , array ) , Nm ( attributes ) )

-----------------------------------------------------------------------------------

private FinalizedReplica updateReplicaUnderRecovery(String bpid, ReplicaUnderRecovery rur, long recoveryId, long newlength) throws IOException {
    //
    if (rur.getRecoveryID() != recoveryId) {
        throw new IOException("rur.getRecoveryID() != recoveryId = " + recoveryId + ", rur=" + rur);
    }
    //
    bumpReplicaGS(rur, recoveryId);
    //
    final File replicafile = rur.getBlockFile();
    if (rur.getNumBytes() < newlength) {
        throw new IOException("rur.getNumBytes() < newlength = " + newlength + ", rur=" + rur);
    }
    if ( !!! rur.getNumBytes() > newlength !!! ) {
        rur.unlinkBlock(1);
        truncateBlock(replicafile, rur.getMetaFile(), rur.getNumBytes(), newlength);
        //
        rur.setNumBytes(newlength);
    }
    //
    return finalizeReplica(bpid, rur);
}

Truth:	  rur . get _ num _ bytes ( ) > newlength
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FsDatasetImpl.java :1797
true_ref: Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(newlength)) predicted at: 4, tree predicted at: 4
environment UNKs: ['replica', 'under', 'recovery', 'finalized', 'rur', 'replicafile', 'truncate', 'newlength', 'bump', 'gs', 'unlink', 'bpid', 'finalize', 'rurget', '<', 'io,exception', 'update,replica,under,recovery', 'finalized,replica', 'replica,under,recovery', 'recovery,id', 'set,num,bytes', 'truncate,block', 'bump,replica,gs', 'unlink,block', 'finalize,replica', 'get,num,bytes', 'get,meta,file', 'get,block,file', 'rurget,num,bytes,<,newlength,=']
Known subtokens to predict: [], UNK-available: ['newlength', 'rur', 'get,num,bytes'], UNK-unavailable: []
hyps:
	(0.089): Not(Cal(Nm(replicafile),Nm(exists)))
	(0.058): Neq(Cal(Nm(rur),Nm(get,meta,file)),Null(null))
	(0.043): Cal(Nm(rur),Nm(exists))
	(0.042): Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(newlength))
	(0.038): Gt(Cal(Nm(rur),Nm(get,num,bytes)),Nm(replicafile))

seq2seq:
	rur != null
	rur . get _ num _ bytes ( ) > 0
	replicafile . get _ num _ bytes ( ) > 0
	rur . is _ directory ( )
	rur . get _ num _ bytes ( ) > 1


seq2tree:
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 0 ) )
	Neq ( Cal ( Nm ( rur ) , Nm ( get , meta , file ) ) , Null ( null ) )
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 1 ) )
	Eq ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( 0 ) )
	gs ( Cal ( Nm ( rur ) , Nm ( get , num , bytes ) ) , IntEx ( newlength ) )
------------------------------------------------------------------------------------

public static Path[] stat2Paths(FileStatus[] stats) {
    if (stats == null)
        return null;
    Path[] ret = new Path[stats.length];
    for (int i = 0; i < stats.length; ++i) {
        ret[i] =  !!! stats[i].getPath() !!! ;
    }
    return ret;
}

Truth:	  stats [ i ] . get _ path ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FileUtil.java :78
true_ref: Cal(ArAc(Nm(stats),Nm(i)),Nm(get,path)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ret', 'stat', 'stat,paths', 'file,status']
Known subtokens to predict: ['path', 'stats', 'i', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.057): Cal(ArAc(Nm(stats),Nm(i)),Nm(get,path))
	(0.047): ObjEx(Cls(path),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.038): StaticCall(Nm(stat,paths),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.036): StaticCall(Nm(stat),ArAc(Nm(stats),Nm(i)),Nm(ret))
	(0.013): ObjEx(Cls(path),ArAc(Nm(stats),Nm(i)),Nm(file,status))

seq2seq:
	stats [ i ]
	new path ( stats [ i ] )
	stats [ i ] . to _ string ( )
	stats [ i ] . to _ path ( )
	new file ( stats [ i ] , " _ <unk> )

seq2tree:
	ArAc ( Nm ( stats ) , Nm ( i ) )
	ObjEx ( Cls ( path ) , ArAc ( Nm ( stats ) , Nm ( i ) ) )
	StaticCall ( Nm ( stat ) , ArAc ( Nm ( stats ) , Nm ( i ) ) )
	Cal ( ArAc ( Nm ( stats ) , Nm ( i ) ) , Nm ( to , path ) )
	Cal ( ArAc ( Nm ( stats ) , Nm ( i ) ) , Nm ( get , path ) )		(CORRECT!)
------------------------------------------------------------------------------------

void ensureCurrentDirExists() throws IOException {
    for (Iterator<StorageDirectory> it = storage.dirIterator(); it.hasNext(); ) {
        StorageDirectory sd = it.next();
        File curDir = sd.getCurrentDir();
        if ( !!! !curDir.exists() !!!  && !curDir.mkdirs()) {
            throw new IOException("Could not create directory " + curDir);
        }
    }
}

Truth:	  ! cur _ dir . exists ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/SecondaryNameNode.java :1014
true_ref: Not(Cal(Nm(cur,dir),Nm(exists))) predicted at: 1, tree predicted at: 1
environment UNKs: ['mkdirs', 'ensure', 'sd', 'could', 'cur,dir', 'io,exception', 'has,next', 'storage,directory', 'ensure,current,dir,exists', 'could,not,create,directory', 'get,current,dir', 'dir,iterator']
Known subtokens to predict: ['exists'], UNK-available: ['cur,dir'], UNK-unavailable: []
hyps:
	(0.606): Not(Cal(Nm(cur,dir),Nm(exists)))
	(0.125): Cal(Nm(cur,dir),Nm(exists))
	(0.107): Neq(Nm(cur,dir),Null(null))
	(0.065): Not(Cal(Nm(cur,dir),Nm(is,directory)))
	(0.004): Not(Cal(Nm(sd),Nm(is,directory)))

seq2seq:
	cur _ dir != null
	cur _ dir . exists ( )
	sd != null
	! cur _ dir . exists ( )		(CORRECT!)
	sd . is _ directory ( )

seq2tree:
	Neq ( Nm ( cur , dir ) , Null ( null ) )
	Cal ( Nm ( cur , dir ) , Nm ( exists ) )
	Not ( Cal ( Nm ( cur , dir ) , Nm ( exists ) ) )		(CORRECT!)
	Enc ( Neq ( Nm ( cur , dir ) , Null ( null ) ) )
	storage ( Neq ( Nm ( cur , dir ) , Null ( null ) ) , Cal ( Nm ( cur , dir ) , Nm ( exists ) ) )

------------------------------------------------------------------------------------

private synchronized void initJournals(List<URI> dirs) {
    int minimumRedundantJournals = conf.getInt(DFSConfigKeys.DFS_NAMENODE_EDITS_DIR_MINIMUM_KEY, DFSConfigKeys.DFS_NAMENODE_EDITS_DIR_MINIMUM_DEFAULT);
    journalSet = new JournalSet(minimumRedundantJournals);
    for (URI u : dirs) {
        boolean required = FSNamesystem.getRequiredNamespaceEditsDirs(conf).contains(u);
        if ( !!! u.getScheme() !!! .equals(NNStorage.LOCAL_URI_SCHEME)) {
            StorageDirectory sd = storage.getStorageDirectory(u);
            if (sd != null) {
                journalSet.add(new FileJournalManager(conf, sd, storage), required, sharedEditsDirs.contains(u));
            }
        } else {
            journalSet.add(createJournal(u), required, sharedEditsDirs.contains(u));
        }
    }
    if (journalSet.isEmpty()) {
        LOG.error("No edits directories configured!");
    }
}

Truth:	  u . get _ scheme ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FSEditLog.java :260
true_ref: Cal(Nm(u),Nm(get,scheme)) predicted at: 1, tree predicted at: 1
environment UNKs: ['nn', 'dirs', 'sd', 'shared', 'edits', 'journals', 'minimum', 'redundant', 'conf', 'fs', 'namesystem', 'directories', 'configured', 'dfs', 'namenode', 'local,uri,scheme', 'nn,storage', 'journal,set', 'storage,directory', 'shared,edits,dirs', 'create,journal', 'init,journals', 'is,empty', 'get,storage,directory', 'minimum,redundant,journals', 'get,required,namespace,edits,dirs', 'fs,namesystem', 'file,journal,manager', 'no,edits,directories,configured', 'get,int', 'dfs,config,keys', 'dfs,namenode,edits,dir,minimum,key', 'dfs,namenode,edits,dir,minimum,default']
Known subtokens to predict: ['u', 'scheme', 'get'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.134): Cal(Nm(u),Nm(get,scheme))
	(0.119): Cal(Nm(u),Nm(get,name))
	(0.043): Cal(Nm(u),Nm(get,local,name))
	(0.043): Fld(Nm(boolean),Nm(true))
	(0.026): Cal(Nm(u),Nm(get,nn))

seq2seq:
	u . to _ string ( )
	boolean . true
	u . get _ uri ( )
	u . boolean _ value ( )
	u . get _ name ( )

seq2tree:
	Cal ( Nm ( u ) , Nm ( get , scheme ) )		(CORRECT!)
	Cal ( Nm ( u ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , local , uri , scheme ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , scheme ) )
	Fld ( Nm ( dfs , config , keys ) , Nm ( dfs , storage ) )
------------------------------------------------------------------------------------

private void setFlag(long flag) {
    long prev;
    do {
        prev = unsafe.getLongVolatile(null, this.slotAddress);
        if ( !!! (prev & flag) !!!  != 0) {
            return;
        }
    } while (!unsafe.compareAndSwapLong(null, this.slotAddress, prev, prev | flag));
}

Truth:	  ( prev & flag )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ShortCircuitShm.java :325
true_ref: Enc(BinAnd(Nm(prev),Nm(flag))) predicted at: 1, tree predicted at: 1
environment UNKs: ['unsafe', 'swap', 'volatile', 'slot', 'set,flag', 'compare,and,swap,long', 'get,long,volatile', 'slot,address']
Known subtokens to predict: ['flag', 'prev'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.716): Enc(BinAnd(Nm(prev),Nm(flag)))
	(0.020): Fld(This(this),Nm(slot,address))
	(0.012): Enc(BinAnd(Nm(prev),Nm(flag,mask)))
	(0.003): Enc(BinAnd(Nm(prev),Nm(flag,slot)))
	(0.002): Enc(BinAnd(Nm(prev),Fld(Nm(long),Nm(max,value))))

seq2seq:
	prev
	prev + 1
	prev - 1
	( prev & <unk> )
	( prev & 0 _ <unk> )

seq2tree:
	unsafe ( Nm ( prev ) , Nm ( flag ) )
	Enc ( volatile ( Nm ( prev ) , Nm ( flag ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get ) ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get , long , volatile ) , Null ( null ) , Nm ( prev ) ) ) )
	Enc ( volatile ( Nm ( prev ) , Cal ( Nm ( unsafe ) , Nm ( get , long , volatile ) , Null ( null ) ) ) )
------------------------------------------------------------------------------------

public RawComparator getCombinerKeyGroupingComparator() {
    Class<? extends RawComparator> theClass = getClass(JobContext.COMBINER_GROUP_COMPARATOR_CLASS, null,  !!! RawComparator.class !!! );
    if (theClass == null) {
        return getOutputKeyComparator();
    }
    return ReflectionUtils.newInstance(theClass, this);
}

Truth:	  raw _ comparator . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobConf.java :963
true_ref: ClsEx(Cls(raw,comparator)) predicted at: 1, tree predicted at: 1
environment UNKs: ['combiner', 'job', 'grouping', 'reflection', 'get,class', 'combiner,group,comparator,class', 'job,context', 'the,class', 'raw,comparator', 'get,combiner,key,grouping,comparator', 'reflection,utils', 'new,instance', 'get,output,key,comparator']
Known subtokens to predict: [], UNK-available: ['raw,comparator'], UNK-unavailable: []
hyps:
	(0.162): ClsEx(Cls(raw,comparator))
	(0.064): Fld(Nm(job,context),Nm(combiner))
	(0.032): Fld(Nm(job,context),Nm(combiner,version,class))
	(0.017): StaticCall(Nm(get,type))
	(0.011): Fld(Nm(job,type),Nm(combiner))

seq2seq:
	object . class
	global _ search _ scope . all _ scope ( project )
	global _ search _ scope . all _ scope ( my _ project )
	new object [ ] { null }
	new object [ ] { " _ <unk> , " _ <unk> }

seq2tree:
	ClsEx ( Cls ( string ) )
	ClsEx ( Cls ( raw ) )
	ClsEx ( Cls ( object ) )
	ClsEx ( Cls ( raw , comparator ) )		(CORRECT!)
	ClsEx ( Cls ( raw , comparator , comparator ) )
------------------------------------------------------------------------------------

public static Map<JobId, Job> newJobs(ApplicationId appID, int numJobsPerApp, int numTasksPerJob, int numAttemptsPerTask) {
    Map<JobId, Job> map = Maps.newHashMap();
    for (int j = 0;  !!! j < numJobsPerApp !!! ; ++j) {
        Job job = newJob(appID, j, numTasksPerJob, numAttemptsPerTask);
        map.put(job.getID(), job);
    }
    return map;
}

Truth:	  j < num _ jobs _ per _ app
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/MockJobs.java :130
true_ref: Ls(Nm(j),Nm(num,jobs,per,app)) predicted at: 1, tree predicted at: 1
environment UNKs: ['jobs', 'job', 'attempts', 'maps', 'new,jobs', 'job,id', 'num,attempts,per,task', 'app,id', 'num,jobs,per,app', 'num,tasks,per,job', 'application,id', 'get,id', 'new,job', 'new,hash,map']
Known subtokens to predict: ['j'], UNK-available: ['num,jobs,per,app'], UNK-unavailable: []
hyps:
	(0.915): Ls(Nm(j),Nm(num,jobs,per,app))
	(0.024): Neq(Nm(j),Nm(num,jobs,per,app))
	(0.016): Ls(Nm(j),Nm(num,tasks,per,job))
	(0.007): Neq(Nm(j),IntEx(0))
	(0.005): Ls(Nm(j),Cal(Nm(num,jobs,per,app),Nm(size)))

seq2seq:
	j < num _ attempts _ per _ task
	j < num _ jobs _ per _ task
	j < num _ tasks _ per _ task
	j < num _ attempts _ per _ app
	j < num _ jobs _ per _ app		(CORRECT!)

seq2tree:
	VDE ( Prim ( int ) , VD ( VDID ( j ) , IntEx ( 0 ) ) )		(CORRECT!)
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , jobs , per , app ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , IntEx ( 1 ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , tasks , per , job ) ) )
	VDE ( Prim ( int ) , VD ( VDID ( j ) , Nm ( num , jobs , per , job ) ) )
------------------------------------------------------------------------------------

@Override
public ProtocolProxy<ProtocolMetaInfoPB> getProtocolMetaInfoProxy(ConnectionId connId, Configuration conf, SocketFactory factory) throws IOException {
    Class<ProtocolMetaInfoPB> protocol =  !!! ProtocolMetaInfoPB.class !!! ;
    return new ProtocolProxy<ProtocolMetaInfoPB>(protocol, (ProtocolMetaInfoPB) Proxy.newProxyInstance(protocol.getClassLoader(), new Class[] { protocol }, new Invoker(protocol, connId, conf, factory)), false);
}

Truth:	  protocol _ meta _ info _ pb . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ProtobufRpcEngine.java :100
true_ref: ClsEx(Cls(protocol,meta,info,pb)) predicted at: 1, tree predicted at: 1
environment UNKs: ['pb', 'conf', 'conn', 'invoker', 'protocol,meta,info,pb', 'get,protocol,meta,info,proxy', 'io,exception', 'protocol,proxy', 'connection,id', 'socket,factory', 'conn,id', 'new,proxy,instance', 'get,class,loader']
Known subtokens to predict: [], UNK-available: ['protocol,meta,info,pb'], UNK-unavailable: []
hyps:
	(0.354): ClsEx(Cls(protocol,meta,info,pb))
	(0.054): StaticCall(Nm(get,protocol),Nm(conn,id))
	(0.037): StaticCall(Nm(get,protocol),Nm(factory))
	(0.033): Cal(Nm(conf),Nm(get,protocol))
	(0.015): StaticCall(Nm(get,protocol))

seq2seq:
	get _ protocol ( )
	get _ protocol ( conn _ id )
	<unk> . get _ protocol ( )
	get _ protocol _ factory ( ) . get _ protocol ( )
	get _ protocol ( conn _ id , conf )

seq2tree:
	StaticCall ( Nm ( get , protocol ) , Nm ( conn , id ) )
	Cal ( Nm ( factory ) , Nm ( get , protocol ) )
	StaticCall ( Nm ( get , protocol ) , Nm ( conn , id ) , Nm ( conf ) )
	StaticCall ( Nm ( load , protocol ) , Nm ( conn , id ) )
	Cal ( Nm ( protocol , meta , info , pb ) , Nm ( get ) )
------------------------------------------------------------------------------------

@Override
public void setup(Context context) throws IOException, InterruptedException {
    conf = context.getConfiguration();
    syncFolders = conf.getBoolean(DistCpOptionSwitch.SYNC_FOLDERS.getConfigLabel(), false);
    ignoreFailures = conf.getBoolean(DistCpOptionSwitch.IGNORE_FAILURES.getConfigLabel(), false);
    skipCrc = conf.getBoolean( !!! DistCpOptionSwitch.SKIP_CRC !!! .getConfigLabel(), false);
    overWrite = conf.getBoolean(DistCpOptionSwitch.OVERWRITE.getConfigLabel(), false);
    append = conf.getBoolean(DistCpOptionSwitch.APPEND.getConfigLabel(), false);
    preserve = DistCpUtils.unpackAttributes(conf.get(DistCpOptionSwitch.PRESERVE_STATUS.getConfigLabel()));
    targetWorkPath = new Path(conf.get(DistCpConstants.CONF_LABEL_TARGET_WORK_PATH));
    Path targetFinalPath = new Path(conf.get(DistCpConstants.CONF_LABEL_TARGET_FINAL_PATH));
    targetFS = targetFinalPath.getFileSystem(conf);
    if (targetFS.exists(targetFinalPath) && targetFS.isFile(targetFinalPath)) {
        //
        overWrite = true;
    }
    if (conf.get(DistCpConstants.CONF_LABEL_SSL_CONF) != null) {
        initializeSSLConf(context);
    }
}

Truth:	  dist _ cp _ option _ switch . skip _ crc
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/CopyMapper.java :103
true_ref: Fld(Nm(dist,cp,option,switch),Nm(skip,crc)) predicted at: 1, tree predicted at: 1
environment UNKs: ['conf', 'crc', 'setup', 'interrupted', 'fs', 'over', 'folders', 'preserve', 'work', 'failures', 'dist', 'cp', 'unpack', 'initialize', 'ssl', 'switch', 'overwrite', 'get,config,label', 'get,boolean', 'skip,crc', 'io,exception', 'interrupted,exception', 'target,fs', 'over,write', 'sync,folders', 'target,work,path', 'ignore,failures', 'is,file', 'get,file,system', 'target,final,path', 'get,configuration', 'dist,cp,utils', 'unpack,attributes', 'initialize,ssl,conf', 'conf,label,ssl,conf', 'dist,cp,constants', 'dist,cp,option,switch', 'conf,label,target,work,path', 'conf,label,target,final,path', 'preserve,status']
Known subtokens to predict: [], UNK-available: ['dist,cp,option,switch', 'skip,crc'], UNK-unavailable: []
hyps:
	(0.915): Fld(Nm(dist,cp,option,switch),Nm(skip,crc))
	(0.013): Fld(Nm(dist,cp,option,switch),Nm(crc))
	(0.004): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),IntEx(0))
	(0.003): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),Nm(dist))
	(0.001): Cal(Fld(Nm(dist,cp,option,switch),Nm(skip,crc)),Nm(get),Nm(conf))

seq2seq:
	dist _ cp _ option _ switch . crc . get _ config _ label ( )
	dist _ cp _ option _ switch . overwrite . get _ config _ label ( )
	dist _ cp _ option _ switch . skip _ failures . get _ config _ label ( )
	dist _ cp _ option _ switch . sync _ folders . get _ config _ label ( )
	dist _ cp _ option _ switch . ignore _ failures . get _ config _ label ( )

seq2tree:
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite , failures ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( ignore , failures ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( overwrite , status ) ) , Nm ( get , config , label ) )
	Cal ( Fld ( Nm ( dist , cp , option , switch ) , Nm ( append , failures ) ) , Nm ( get , config , label ) )
------------------------------------------------------------------------------------

public void refreshLoadedJobCache() {
    if (getServiceState() == STATE.STARTED) {
        if (storage instanceof CachedHistoryStorage) {
            ((CachedHistoryStorage) storage).refreshLoadedJobCache();
        } else {
            throw new UnsupportedOperationException(storage.getClass().getName() + " is expected to be an instance of " +  !!! CachedHistoryStorage.class.getName() !!! );
        }
    } else {
        LOG.warn("Failed to execute refreshLoadedJobCache: JobHistory service is not started");
    }
}

Truth:	  cached _ history _ storage . class . get _ name ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobHistory.java :245
true_ref: Cal(ClsEx(Cls(cached,history,storage)),Nm(get,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['loaded', 'job', 'started', 'is,expected,to,be,an,instance,of', 'unsupported,operation,exception', 'get,name', 'get,class', 'cached,history,storage', 'refresh,loaded,job,cache', 'get,service,state', 'failed,to,execute,refresh,loaded,job,cache,job,history,service,is,not,started']
Known subtokens to predict: [], UNK-available: ['get,name', 'cached,history,storage'], UNK-unavailable: []
hyps:
	(0.569): Cal(ClsEx(Cls(cached,history,storage)),Nm(get,name))
	(0.030): Cal(Cal(Nm(e),Nm(get,class)),Nm(get,name))
	(0.015): Cal(Cal(Nm(application,names,info),Nm(get,class)),Nm(get,name))
	(0.013): Cal(Cal(Nm(ex),Nm(get,class)),Nm(get,name))
	(0.003): Cal(Cal(Nm(e),Nm(get,class)),Nm(get,simple,name))

seq2seq:
	get _ class ( ) . get _ name ( )
	get _ class ( ) . get _ simple _ name ( )
	this . get _ class ( ) . get _ name ( )
	get _ class ( ) . get _ canonical _ name ( )
	get _ class ( )

seq2tree:
	Cal ( Nm ( storage ) , Nm ( get , class ) )
	Cal ( StaticCall ( Nm ( get , class ) ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , name ) )
	Cal ( Nm ( storage ) , Nm ( get , path ) )
	Cal ( StaticCall ( Nm ( get , class ) ) , Nm ( get , simple , name ) )
------------------------------------------------------------------------------------

static int getSplitRatio(int nMaps, int nRecords, Configuration conf) {
    int maxChunksIdeal = getMaxChunksIdeal(conf);
    int minRecordsPerChunk = getMinRecordsPerChunk(conf);
    int splitRatio = getSplitRatio(conf);
    if (nMaps == 1) {
        LOG.warn("nMaps == 1. Why use DynamicInputFormat?");
        return 1;
    }
    if (nMaps > maxChunksIdeal)
        return splitRatio;
    int nPickups = (int) Math.ceil((float) maxChunksIdeal / nMaps);
    int nRecordsPerChunk = (int) Math.ceil( !!! (float) nRecords !!!  / (nMaps * nPickups));
    return nRecordsPerChunk < minRecordsPerChunk ? splitRatio : nPickups;
}

Truth:	  ( float ) n _ records
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DynamicInputFormat.java :329
true_ref: Cast(Prim(float),Nm(n,records)) predicted at: 1, tree predicted at: 1
environment UNKs: ['ceil', 'maps', 'pickups', 'records', 'ratio', 'chunks', 'ideal', 'conf', '==', 'why', 'n,maps', 'n,pickups', 'n,records,per,chunk', 'get,split,ratio', 'split,ratio', 'max,chunks,ideal', 'n,records', 'min,records,per,chunk', 'n,maps,==,.,why,use,dynamic,input,format']
Known subtokens to predict: ['float'], UNK-available: ['n,records'], UNK-unavailable: []
hyps:
	(0.129): Cast(Prim(float),Nm(n,records))
	(0.057): Cast(Prim(float),Nm(conf))
	(0.035): Cast(Prim(float),Nm(n,maps))
	(0.006): Enc(Mul(Nm(conf),Nm(n,max,int)))
	(0.003): Enc(Mul(Nm(conf),Nm(n,records)))

seq2seq:
	( n _ pickups * n _ pickups )
	( n _ pickups * n _ maps )
	( n _ pickups * n _ records )
	( n _ maps * n _ pickups )
	( max _ chunks _ ideal / n _ maps )

seq2tree:
	Cast ( Prim ( double ) , Nm ( n , pickups ) )
	Enc ( maps ( Nm ( n , pickups ) , Nm ( n , pickups ) ) )
	Enc ( Minus ( Nm ( n , pickups ) , Nm ( n , pickups ) ) )
	why ( Nm ( n , pickups ) , Nm ( n , pickups ) )
	Cast ( Prim ( int ) , Enc ( 1. ( Nm ( n , pickups ) , Nm ( n , pickups ) ) ) )
------------------------------------------------------------------------------------
private int readData(byte[] buf, int off, int len) throws IOException {
    int bytesRead = 0;
    while (bytesRead < len) {
        int n = IOUtils.wrappedReadForCompressedData(in, buf,  !!! off + bytesRead !!! , len - bytesRead);
        if (n < 0) {
            return bytesRead;
        }
        bytesRead += n;
    }
    return len;
}

Truth:	  off + bytes _ read
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/IFile.java :378
true_ref: Plus(Nm(off),Nm(bytes,read)) predicted at: 1, tree predicted at: 1
environment UNKs: ['wrapped', 'compressed', 'off', 'wrapped,read,for,compressed,data', 'bytes,read', 'read,data', 'io,exception']
Known subtokens to predict: [], UNK-available: ['bytes,read', 'off'], UNK-unavailable: []
hyps:
	(0.400): Plus(Nm(off),Nm(bytes,read))
	(0.214): Minus(Nm(bytes,read),Nm(bytes,read))
	(0.099): Minus(Nm(off),Nm(bytes,read))
	(0.028): Plus(Nm(bytes,read),Nm(off))
	(0.026): Minus(Nm(len),Nm(bytes,read))

seq2seq:
	- bytes _ read
	bytes _ read ++
	bytes _ read - bytes _ read
	byte _ buffer . <unk> ( bytes _ read )
	byte _ buffer . <unk> ( )

seq2tree:
	compressed ( Nm ( bytes , read ) )
	Plus ( Nm ( off ) , Nm ( bytes , read ) )		(CORRECT!)
	Minus ( Nm ( len ) , Nm ( bytes , read ) )
	Plus ( Nm ( off ) , Nm ( len ) )
	Minus ( Nm ( off ) , Nm ( bytes , read ) )
------------------------------------------------------------------------------------
private void ref(ShortCircuitReplica replica) {
    lock.lock();
    try {
        Preconditions.checkArgument(replica.refCount > 0, "can't ref " + replica + " because its refCount reached " + replica.refCount);
        Long evictableTimeNs = replica.getEvictableTimeNs();
        replica.refCount++;
        if ( !!! evictableTimeNs != null !!! ) {
            String removedFrom = removeEvictable(replica);
            if (LOG.isTraceEnabled()) {
                LOG.trace(this + ": " + removedFrom + " no longer contains " + replica + ".  refCount " + (replica.refCount - 1) + " -> " + replica.refCount + StringUtils.getStackTrace(Thread.currentThread()));
            }
        } else if (LOG.isTraceEnabled()) {
            LOG.trace(this + ": replica  refCount " + (replica.refCount - 1) + " -> " + replica.refCount + StringUtils.getStackTrace(Thread.currentThread()));
        }
    } finally {
        lock.unlock();
    }
}

Truth:	  evictable _ time _ ns != null
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ShortCircuitCache.java :407
true_ref: Neq(Nm(evictable,time,ns),Null(null)) predicted at: 1, tree predicted at: 1
environment UNKs: ['preconditions', 'removed', 'evictable', 'ns', 'replica', 'unlock', 'because', 'its', 'reached', 'circuit', 'cant', '->', 'longer', 'is,trace,enabled', 'check,argument', 'removed,from', 'evictable,time,ns', 'ref,count', 'remove,evictable', 'get,evictable,time,ns', 'because,its,ref,count,reached', 'short,circuit,replica', 'string,utils', 'get,stack,trace', 'cant,ref', 'current,thread', ':,replica,ref,count', '.,ref,count', 'no,longer,contains']
Known subtokens to predict: ['null'], UNK-available: ['evictable,time,ns'], UNK-unavailable: []
hyps:
	(0.189): Neq(Nm(evictable,time,ns),Null(null))
	(0.157): Cal(Nm(log),Nm(is,trace,enabled))
	(0.086): Cal(Nm(log),Nm(is,debug,enabled))
	(0.039): Cal(Nm(log),Nm(is,enabled))
	(0.025): Gt(Fld(Nm(replica),Nm(ref,count)),IntEx(0))

seq2seq:
	evictable . ref _ count > 0
	replica . ref _ count > 0
	evictable _ time _ ns > 0
	evictable . ref _ count == 0
	<unk> . ref _ count > 0

seq2tree:
	circuit ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 0 ) )
	circuit ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 1 ) )
	circuit ( Nm ( evictable , time , ns ) , IntEx ( 0 ) )
	Eq ( Fld ( Nm ( replica ) , Nm ( ref , count ) ) , IntEx ( 0 ) )
	Neq ( Nm ( replica ) , Null ( null ) )
------------------------------------------------------------------------------------

private Path getPath(int curId, int limitPerDir, Type type) {
    if (curId <= 0) {
        return basePath;
    }
    String name = "";
    switch(type) {
        case FILE:
            name = FILE_PREFIX + new Integer(curId % limitPerDir).toString();
            break;
        case DIRECTORY:
            name = DIR_PREFIX + new Integer(curId % limitPerDir).toString();
            break;
    }
    Path base = getPath((curId / limitPerDir), limitPerDir, Type.DIRECTORY);
    return  !!! new Path(base, name) !!! ;
}

Truth:	  new path ( base , name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/PathFinder.java :78
true_ref: ObjEx(Cls(path),Nm(base),Nm(name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['get,path', 'cur,id', 'limit,per,dir', 'dir,prefix', 'file,prefix', 'to,string']
Known subtokens to predict: ['path', 'name', 'base'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.193): ObjEx(Cls(path),Nm(base),Nm(name))
	(0.106): ObjEx(Cls(path),Nm(base))
	(0.100): ObjEx(Cls(path),Nm(name),Nm(base))
	(0.028): ObjEx(Cls(path),Nm(name))
	(0.010): ObjEx(Cls(path),Nm(base),Nm(name),Nm(type))

seq2seq:
	new path ( base )
	new file ( base )
	new path ( base . get _ path ( ) )
	new path ( base , " _ <unk> )
	new path ( base . to _ uri ( ) )

seq2tree:
	ObjEx ( Cls ( path ) , Nm ( base ) )
	ObjEx ( Cls ( file ) , Nm ( base ) , Nm ( name ) )
	ObjEx ( Cls ( path ) , Nm ( base ) , Nm ( name ) )		(CORRECT!)
	path ( Eq ( Nm ( base ) , Null ( null ) ) , Nm ( unknown ) , Nm ( base ) )
	path ( Neq ( Nm ( base ) , Null ( null ) ) , Nm ( base ) , Null ( null ) )
------------------------------------------------------------------------------------

protected int getTmax(String metricName) {
    if (tmaxTable == null) {
        return DEFAULT_TMAX;
    }
    String tmaxString =  !!! tmaxTable.get(metricName) !!! ;
    if (tmaxString == null) {
        return DEFAULT_TMAX;
    } else {
        return Integer.parseInt(tmaxString);
    }
}

Truth:	  tmax _ table . get ( metric _ name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/GangliaContext.java :203
true_ref: Cal(Nm(tmax,table),Nm(get),Nm(metric,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['tmax', 'metric', 'tmax,string', 'get,tmax', 'metric,name', 'tmax,table', 'default,tmax', 'parse,int']
Known subtokens to predict: ['get'], UNK-available: ['metric,name', 'tmax,table'], UNK-unavailable: []
hyps:
	(0.110): Cal(Nm(tmax,table),Nm(get),Nm(metric,name))
	(0.084): Cal(Nm(tmax,table),Nm(get,tmax))
	(0.051): Cal(Nm(tmax,table),Nm(get,tmax),Nm(metric,name))
	(0.044): StaticCall(Nm(get,tmax,string),Nm(metric,name))
	(0.008): Cal(Nm(tmax,table),Nm(get,tmax))

seq2seq:
	system . get _ property ( metric _ name )
	getter _ util . get _ string ( tmax _ table . get _ property ( metric _ name ) )
	getter _ util . get _ integer ( tmax _ table . get _ property ( metric _ name ) )
	getter _ util . get _ string ( tmax _ name )
	getter _ util . get _ integer ( tmax _ name )

seq2tree:
	Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) )		(CORRECT!)
	Cast ( Cls ( string ) , Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) ) )
	Cal ( Nm ( tmax , table ) , Nm ( get ) , Nm ( metric , name ) )		(CORRECT!)
	Cal ( Nm ( tmax , table ) , Nm ( get , value ) )
	Cal ( Nm ( tmax , table ) , Nm ( get , value ) , Nm ( metric , name ) )
------------------------------------------------------------------------------------

public static QueuePlacementPolicy fromXml(Element el, Map<FSQueueType, Set<String>> configuredQueues, Configuration conf) throws AllocationConfigurationException {
    List<QueuePlacementRule> rules = new ArrayList<QueuePlacementRule>();
    NodeList elements =  !!! el.getChildNodes() !!! ;
    for (int i = 0; i < elements.getLength(); i++) {
        Node node = elements.item(i);
        if (node instanceof Element) {
            QueuePlacementRule rule = createAndInitializeRule(node);
            rules.add(rule);
        }
    }
    return new QueuePlacementPolicy(rules, configuredQueues, conf);
}

Truth:	  el . get _ child _ nodes ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/QueuePlacementPolicy.java :85
true_ref: Cal(Nm(el),Nm(get,child,nodes)) predicted at: 1, tree predicted at: 1
environment UNKs: ['allocation', 'placement', 'conf', 'configured', 'queues', 'el', 'rules', 'fs', 'initialize', 'node,list', 'from,xml', 'allocation,configuration,exception', 'queue,placement,policy', 'configured,queues', 'get,length', 'fs,queue,type', 'queue,placement,rule', 'array,list', 'create,and,initialize,rule']
Known subtokens to predict: ['nodes', 'get', 'child'], UNK-available: ['el'], UNK-unavailable: []
hyps:
	(0.180): Cal(Nm(el),Nm(get,child,nodes))
	(0.090): Cal(Nm(el),Nm(get,child,elements))
	(0.072): ObjEx(Cls(node,list))
	(0.039): Cal(Nm(el),Nm(new,array,list))
	(0.013): ObjEx(Cls(node,list),Nm(el))

seq2seq:
	new node _ list ( )
	el . get _ child _ nodes ( )		(CORRECT!)
	new node _ list ( el )
	el . get _ child _ elements ( )
	el . get _ child _ nodes ( el )

seq2tree:
	Cal ( Nm ( el ) , Nm ( get , child , nodes ) )		(CORRECT!)
	Cal ( Nm ( el ) , Nm ( get , children ) )
	Cal ( Nm ( el ) , Nm ( get , children ) , Null ( null ) )
	ObjEx ( Cls ( node , list ) )
	Cal ( Nm ( el , queues ) , Nm ( get ) , Nm ( el ) )
------------------------------------------------------------------------------------

@Public
@Stable
public static GetQueueUserAclsInfoRequest newInstance() {
    GetQueueUserAclsInfoRequest request = Records.newRecord( !!! GetQueueUserAclsInfoRequest.class !!! );
    return request;
}

Truth:	  get _ queue _ user _ acls _ info _ request . class
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/GetQueueUserAclsInfoRequest.java :41
true_ref: ClsEx(Cls(get,queue,user,acls,info,request)) predicted at: 1, tree predicted at: 1
environment UNKs: ['records', 'acls', 'stable', 'new,record', 'get,queue,user,acls,info,request', 'new,instance']
Known subtokens to predict: [], UNK-available: ['get,queue,user,acls,info,request'], UNK-unavailable: []
hyps:
	(0.143): ClsEx(Cls(get,queue,user,acls,info,request))
	(0.044): Fld(Nm(system),Nm(out))
	(0.016): StaticCall(Nm(get,instance))
	(0.011): Fld(Nm(acls),Nm(instance))
	(0.005): StaticCall(Nm(get,acls))

seq2seq:
	new get _ queue _ user _ acls _ info _ request ( )
	get _ queue _ user _ acls _ info _ request ( )
	string . value _ of ( 0 )
	<unk> _ <unk> . class
	get _ queue _ user _ acls _ info _ request . class		(CORRECT!)


seq2tree:
	ObjEx ( Cls ( get , queue , user , acls , info , request ) )
	ClsEx ( Cls ( get , queue , user , acls , info , request ) )		(CORRECT!)
	ObjEx ( Cls ( get , queue , user , acls , info ) )
	StaticCall ( Nm ( new , instance ) )
	Cal ( Nm ( get ) , Nm ( new , instance ) )
------------------------------------------------------------------------------------

@Override
public long skip(long n) throws IOException {
    //
    if ( !!! n < 0 !!! ) {
        throw new IllegalArgumentException("negative skip length");
    }
    checkStream();
    //
    int skipped = 0;
    while (skipped < n) {
        int len = Math.min(((int) n - skipped), skipBytes.length);
        len = read(skipBytes, 0, len);
        if (len == -1) {
            eof = true;
            break;
        }
        skipped += len;
    }
    return skipped;
}

Truth:	  n < 0
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DecompressorStream.java :177
true_ref: Ls(Nm(n),IntEx(0)) predicted at: 1, tree predicted at: 1
environment UNKs: ['skipped', 'negative', 'eof', 'io,exception', 'illegal,argument,exception', 'negative,skip,length', 'check,stream', 'skip,bytes']
Known subtokens to predict: ['n', '0'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.193): Ls(Nm(n),IntEx(0))
	(0.075): Leq(Nm(n),IntEx(0))
	(0.038): Gt(Nm(n),IntEx(0))
	(0.036): Gt(Nm(n),Fld(Nm(skip,bytes),Nm(length)))
	(0.031): Or(Ls(Nm(n),IntEx(0)),Geq(Nm(n),Fld(Nm(skip,bytes),Nm(length))))

seq2seq:
	! <unk>
	n < 0		(CORRECT!)
	! is _ <unk> ( )
	! is _ valid ( )
	is _ <unk> ( )

------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

We are correct, complex example:

------------------------------------------------------------------------------------
@SuppressWarnings("unchecked")
private C findCounter(T key) {
    int i = key.ordinal();
    if (counters[i] == null) {
        counters[i] = newCounter(key);
    }
    return  !!! (C) counters[i] !!! ;
}

Truth:	  ( c ) counters [ i ]
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/FrameworkCounterGroup.java :191
true_ref: Cast(Cls(c),ArAc(Nm(counters),Nm(i))) predicted at: 1, tree predicted at: 1
environment UNKs: ['counters', 'ordinal', 'find,counter', 'suppress,warnings', 'new,counter']
Known subtokens to predict: ['c', 'i'], UNK-available: ['counters'], UNK-unavailable: []
hyps:
	(0.634): Cast(Cls(c),ArAc(Nm(counters),Nm(i)))
	(0.081): Cast(Cls(c),Nm(i))
	(0.019): Cast(Cls(c),Cal(ArAc(Nm(counters),Nm(i)),Nm(clone)))
	(0.006): Cast(Cls(c),ArAc(Nm(counters),Plus(Nm(i),IntEx(1))))
	(0.003): Cast(Cls(c),Cal(Nm(ordinal),Nm(get),ArAc(Nm(counters),Nm(i)),Nm(key)))

seq2seq:
	( c ) this
	( c ) counters [ i ]		(CORRECT!)
	counters [ i ]
	( c ) <unk> [ i ]
	cast . unchecked _ cast ( <unk> [ i ] )

seq2tree:
	Cast ( Cls ( c ) , ArAc ( Nm ( counters ) , Nm ( i ) ) )		(CORRECT!)
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( ordinal ) ) )
	Cast ( Cls ( c ) , Cal ( Nm ( <unk> ) , Nm ( get ) , Nm ( i ) ) )
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( get ) ) )
	Cast ( Cls ( c ) , Cal ( ArAc ( Nm ( counters ) , Nm ( i ) ) , Nm ( value ) ) )
------------------------------------------------------------------------------------

public static Map<String, String> convertToString(Map<CharSequence, CharSequence> env) {
    Map<String, String> stringMap = new HashMap<String, String>();
    for (Entry<CharSequence, CharSequence> entry : env.entrySet()) {
        stringMap.put( !!! entry.getKey().toString() !!! , entry.getValue().toString());
    }
    return stringMap;
}

Truth:	  entry . get _ key ( ) . to _ string ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/ConverterUtils.java :94
true_ref: Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,string)) predicted at: 1, tree predicted at: 1
environment UNKs: ['env', 'string,map', 'to,string', 'get,value', 'entry,set', 'char,sequence', 'convert,to,string', 'hash,map']
Known subtokens to predict: ['key', 'entry', 'get'], UNK-available: ['to,string'], UNK-unavailable: []
hyps:
	(0.358): Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,string))
	(0.341): Cal(Nm(entry),Nm(get,key))
	(0.036): Cal(Cal(Nm(entry),Nm(get,key)),Nm(to,lower,case))
	(0.018): Cal(Cal(Nm(entry),Nm(get,key)),Nm(convert,to,string))
	(0.017): Cal(Cal(Nm(entry),Nm(get,key)),Nm(get,name))

seq2seq:
	entry . get _ key ( )
	entry . get _ key ( ) . to _ string ( )		(CORRECT!)
	entry . get _ key ( ) . get _ name ( )
	entry . get _ key ( ) . as _ string ( )
	entry . get _ key ( ) . name ( )
------------------------------------------------------------------------------------

static LogRecordType intern(String typeName) {
    LogRecordType result =  !!! internees.get(typeName) !!! ;
    if (result == null) {
        result = new LogRecordType(typeName);
        internees.put(typeName, result);
    }
    return result;
}

Truth:	  internees . get ( type _ name )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/LogRecordType.java :41
true_ref: Cal(Nm(internees),Nm(get),Nm(type,name)) predicted at: 1, tree predicted at: 1
environment UNKs: ['intern', 'internees', 'log,record,type', 'type,name']
Known subtokens to predict: ['get'], UNK-available: ['type,name', 'internees'], UNK-unavailable: []
hyps:
	(0.678): Cal(Nm(internees),Nm(get),Nm(type,name))
	(0.066): StaticCall(Nm(get),Nm(type,name))
	(0.006): Cal(Nm(internees),Nm(intern),Nm(type,name))
	(0.006): StaticCall(Nm(intern),Nm(type,name))
	(0.005): Cal(Fld(This(this),Nm(log,record,type)),Nm(get),Nm(type,name))

seq2seq:
	internees . get ( type _ name )		(CORRECT!)
	<unk> . get ( type _ name )
	get ( type _ name )
	internees . get ( type _ name ) . get ( )
	map _ record _ internees . get ( type _ name )
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

Both mistaken, we are tree-correct
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

Both correct:

public byte[] readRawBytes(int code) throws IOException {
    int length = in.readInt();
    byte[] bytes = new byte[5 + length];
    bytes[0] = (byte) code;
    bytes[1] = (byte) (0xff & (length >> 24));
    bytes[2] = (byte) (0xff & (length >> 16));
     !!! bytes[3] !!!  = (byte) (0xff & (length >> 8));
    bytes[4] = (byte) (0xff & length);
    in.readFully(bytes, 5, length);
    return bytes;
}

Truth:	  bytes [ 3 ]
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/TypedBytesInput.java :216
true_ref: ArAc(Nm(bytes),IntEx(3)) predicted at: 1, tree predicted at: 1
environment UNKs: ['xff', '5', 'fully', '8', '24', '16', 'io,exception', 'read,raw,bytes', 'read,fully']
Known subtokens to predict: ['3', 'bytes'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.972): ArAc(Nm(bytes),IntEx(3))
	(0.000): Enc(BinAnd(Nm(length),IntEx(x,f)))
	(0.000): ArAc(Nm(bytes),Plus(Nm(length),IntEx(3)))
	(0.000): ArAc(Nm(bytes),IntEx(5))
	(0.000): Enc(BinAnd(Nm(length),IntEx(x)))

seq2seq:
	bytes [ 3 ]		(CORRECT!)
	bytes [ 5 ]
	bytes [ 4 ]
	bytes [ 1 ]
	bytes [ 2 ]

	ArAc ( Nm ( bytes ) , IntEx ( 3 ) )		(CORRECT!)
	ArAc ( Nm ( bytes ) , IntEx ( 1 ) )
	ArAc ( Nm ( bytes ) , IntEx ( 5 ) )
	ArAc ( Nm ( bytes ) , IntEx ( 4 ) )
	ArAc ( Nm ( bytes ) , <unk> ( IntEx ( 3 ) ) )

------------------------------------------------------------------------------------

private static LinkedHashSet<InetAddress> getSubinterfaceInetAddrs(NetworkInterface nif) {
    LinkedHashSet<InetAddress> addrs = new LinkedHashSet<InetAddress>();
    Enumeration<NetworkInterface> subNifs = nif.getSubInterfaces();
    while ( !!! subNifs.hasMoreElements() !!! ) {
        NetworkInterface subNif = subNifs.nextElement();
        addrs.addAll(Collections.list(subNif.getInetAddresses()));
    }
    return addrs;
}

Truth:	  sub _ nifs . has _ more _ elements ( )
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/DNS.java :132
true_ref: Cal(Nm(sub,nifs),Nm(has,more,elements)) predicted at: 1, tree predicted at: 1
environment UNKs: ['subinterface', 'addrs', 'network', 'nif', 'enumeration', 'nifs', 'addresses', 'interfaces', 'get,subinterface,inet,addrs', 'network,interface', 'inet,address', 'linked,hash,set', 'add,all', 'sub,nifs', 'sub,nif', 'get,inet,addresses', 'next,element', 'get,sub,interfaces']
Known subtokens to predict: ['elements', 'more', 'has'], UNK-available: ['sub,nifs'], UNK-unavailable: []
hyps:
	(0.971): Cal(Nm(sub,nifs),Nm(has,more,elements))
	(0.027): Cal(Nm(sub,nifs),Nm(has,more,tokens))
	(0.001): Cal(Nm(sub,nifs),Nm(has,more,children))
	(0.000): Cal(Nm(sub,nifs),Nm(has,more,data,elements))
	(0.000): Cal(Nm(sub,nifs),Nm(has,more,data))

seq2seq:
	sub _ nifs . has _ more _ elements ( )		(CORRECT!)
	sub _ nifs != null
	sub _ nifs . has _ more _ tokens ( )
	nifs . has _ more _ elements ( )
	sub _ nifs . has _ next ( )
seq2tree:
	Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) )		(CORRECT!)
	Not ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) )
	Cal ( Nm ( sub , nifs ) , Nm ( has , next ) )
	<unk> ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) , Not ( Nm ( <unk> ) ) )
	<unk> ( Cal ( Nm ( sub , nifs ) , Nm ( has , more , elements ) ) , Not ( Nm ( <unk> , <unk> ) ) )
------------------------------------------------------------------------------------


------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------
------------------------------------------------------------------------------------

==> stmt-examples.java <==
----------------------------------------------------------------------

private void mergeLocalToProto() {
    if (viaProto)
        maybeInitBuilder();
    mergeLocalToBuilder();
    proto = builder.build();
     !!! viaProto = true; !!! 
}

Truth:	  via _ proto = true ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/NMContainerStatusPBImpl.java :234
true_ref: Ex(As(Nm(via,proto),BoolEx(true))) predicted at: 1, tree predicted at: 1
environment UNKs: ['proto', 'via', 'maybe', 'merge,local,to,proto', 'via,proto', 'merge,local,to,builder', 'maybe,init,builder']
Known subtokens to predict: ['true'], UNK-available: ['via,proto'], UNK-unavailable: []
hyps:
	(0.029): Ex(As(Nm(via,proto),BoolEx(true)))
	(0.018): Ex(As(Nm(via,proto),BoolEx(false)))
	(0.007): Ex(As(Nm(via),BoolEx(true)))
	(0.004): Ex(As(Nm(via),BoolEx(false)))
	(0.002): Ex(Cal(Nm(builder),Nm(end)))

seq2seq:
	<unk> _ <unk> = true ;
	<unk> = true ;
	<unk> = null ;
	<unk> . <unk> ( ) ;
	<unk> . clear ( ) ;

----------------------------------------------------------------------
@SuppressWarnings("unchecked")
public void combine(RawKeyValueIterator kvIter, OutputCollector<K, V> combineCollector) throws IOException {
    Reducer<K, V, K, V> combiner = ReflectionUtils.newInstance(combinerClass, job);
    try {
        CombineValuesIterator<K, V> values = new CombineValuesIterator<K, V>(kvIter, comparator, keyClass, valueClass, job, reporter, inputCounter);
        while (values.more()) {
            combiner.reduce(values.getKey(), values, combineCollector, reporter);
            values.nextKey();
        }
    } finally {
         !!! combiner.close(); !!! 
    }
}

Truth:	  combiner . close ( ) ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Task.java :1605
true_ref: Ex(Cal(Nm(combiner),Nm(close))) predicted at: 1, tree predicted at: 1
environment UNKs: ['combine', 'collector', 'kv', 'iter', 'reducer', 'combiner', 'reflection', 'reduce', 'reporter', 'io,exception', 'combine,collector', 'raw,key,value,iterator', 'suppress,warnings', 'kv,iter', 'output,collector', 'combine,values,iterator', 'reflection,utils', 'value,class', 'input,counter', 'new,instance', 'key,class', 'combiner,class', 'next,key', 'get,key']
Known subtokens to predict: ['close'], UNK-available: ['combiner'], UNK-unavailable: []
hyps:
	(0.084): Ex(Cal(Nm(combiner),Nm(close)))
	(0.036): Ex(Cal(Nm(combiner),Nm(remove)))
	(0.015): Ex(Cal(Nm(combiner),Nm(clear)))
	(0.013): Ex(Cal(Nm(combiner),Nm(next,key)))
	(0.012): Ex(Cal(Nm(values),Nm(remove)))

seq2seq:
	combiner _ collector . close ( ) ;
	values . <unk> ( ) ;
	<unk> _ collector . close ( ) ;
	combine _ collector . close ( ) ;
	combiner _ collector . <unk> ( ) ;
----------------------------------------------------------------------

@Override
public Counters getAllCounters() {
     !!! readLock.lock(); !!! 
    try {
        JobStateInternal state = getInternalState();
        if (state == JobStateInternal.ERROR || state == JobStateInternal.FAILED || state == JobStateInternal.KILLED || state == JobStateInternal.SUCCEEDED) {
            this.mayBeConstructFinalFullCounters();
            return fullCounters;
        }
        Counters counters = new Counters();
        counters.incrAllCounters(jobCounters);
        return incrTaskCounters(counters, tasks.values());
    } finally {
        readLock.unlock();
    }
}

Truth:	  read _ lock . lock ( ) ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JobImpl.java :782
true_ref: Ex(Cal(Nm(read,lock),Nm(lock))) predicted at: 1, tree predicted at: 1
environment UNKs: ['counters', 'incr', 'unlock', 'may', 'construct', 'succeeded', 'killed', 'get,all,counters', 'job,state,internal', 'incr,all,counters', 'job,counters', 'read,lock', 'incr,task,counters', 'full,counters', 'get,internal,state', 'may,be,construct,final,full,counters']
Known subtokens to predict: ['lock'], UNK-available: ['read,lock'], UNK-unavailable: []
hyps:
	(0.112): Ex(Cal(Nm(read,lock),Nm(lock)))
	(0.043): Ex(Cal(SupEx(super),Nm(get,all,counters)))
	(0.008): Ex(VDE(Cls(job,counters),VD(VDID(job,counters),StaticCall(Nm(get,job,counters))),ArBr([])))
	(0.001): Ex(VDE(Cls(read,lock),VD(VDID(job,counters),Cal(Nm(read,lock),Nm(read,lock))),ArBr([])))
	(0.001): Ex(VDE(Cls(read,lock),VD(VDID(job,counters),Cal(Nm(read,lock),Nm(read,lock))),ArBr([])))

seq2seq:
	read _ lock . lock ( ) ;		(CORRECT!)
	read _ lock . unlock ( ) ;
	read _ lock lock = new read _ lock ( ) ;
	read _ lock lock = get _ state ( ) ;
	read _ lock lock = new read _ lock . lock ( ) ;

----------------------------------------------------------------------

----------------------------------------------------------------------

@Override
public boolean retainAll(Collection<?> collection) {
    boolean changed = false;
    for (Iterator<E> iter = iterator(); iter.hasNext(); ) {
        Element elem = iter.next();
        if (!collection.contains(elem)) {
            iter.remove();
             !!! changed = true; !!! 
        }
    }
    return changed;
}

Truth:	  changed = true ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/IntrusiveCollection.java :357
true_ref: Ex(As(Nm(changed),BoolEx(true))) predicted at: 1, tree predicted at: 1
environment UNKs: ['iter', 'elem', 'retain', 'has,next', 'retain,all']
Known subtokens to predict: ['changed', 'true'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.800): Ex(As(Nm(changed),BoolEx(true)))
	(0.019): Ex(PosInc(Nm(changed)))
	(0.010): If(Nm(changed),Bk(break))
	(0.007): Ex(Cal(Nm(changed),Nm(remove)))
	(0.003): Ex(As(Nm(changed),BoolEx(false)))

seq2seq:
	changed = true ;		(CORRECT!)
	return true ;
	<unk> . remove ( ) ;
	throw new illegal _ argument _ exception ( " _ invalid _ <unk> " + elem ) ;
	throw new illegal _ argument _ exception ( string . format ( " _ <unk> _ <unk> <unk> <unk> <unk> , elem ) ) ;

----------------------------------------------------------------------

@Override
public void map(Text key, LongWritable value, OutputCollector<Text, Text> output, Reporter reporter) throws IOException {
    String name = key.toString();
    long longValue = value.get();
    reporter.setStatus("starting " + name + " ::host = " + hostName);
     !!! long tStart = System.currentTimeMillis(); !!! 
    parseLogFile(fs, new Path(name), longValue, output, reporter);
    long tEnd = System.currentTimeMillis();
    long execTime = tEnd - tStart;
    reporter.setStatus("finished " + name + " ::host = " + hostName + " in " + execTime / 1000 + " sec.");
}

Truth:	  long t _ start = system . current _ time _ millis ( ) ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/JHLogAnalyzer.java :657
true_ref: Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(system),Nm(current,time,millis))))) predicted at: 1, tree predicted at: 1
environment UNKs: ['reporter', 'writable', 'fs', 'exec', 'collector', 'sec', 'starting', '1000', 'finished', 'io,exception', 'set,status', 'parse,log,file', 'long,writable', 'long,value', 'exec,time', 'host,name', 't,end', 'output,collector', 'to,string', 'host,=', 'current,time,millis', 't,start']
Known subtokens to predict: ['long', 'system'], UNK-available: ['current,time,millis', 't,start'], UNK-unavailable: []
hyps:
	(0.059): Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(system),Nm(current,time,millis)))))
	(0.046): Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(value),Nm(current,time,millis)))))
	(0.019): Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(value),Nm(to,string))),ArBr([])))
	(0.015): Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(value),Nm(get))),ArBr([])))
	(0.001): Ex(VDE(Prim(long),VD(VDID(t,start),Cal(Nm(system),Nm(current,time,millis))),VD(Cal(Nm(system),Nm(current,time,millis)),Cal(Nm(system),Nm(current,time,millis)))))

seq2seq:
	long long _ value = system . current _ time _ millis ( ) ;
	long t _ start = system . current _ time _ millis ( ) ;		(CORRECT!)
	long long _ value = system . current _ time _ millis ( ) - long _ value ;
	reporter . set _ status ( " _ <unk> _ " + name + " _ ::host = " + reporter ) ;
	reporter . set _ status ( " _ starting _ " + name + " _ ::host = " + reporter ) ;

----------------------------------------------------------------------

@Override
public boolean equals(Object obj) {
    if (this == obj)
        return true; 
    !!! if (obj == null)
    		return false; !!!
    if (!(obj instanceof Resource))
        return false;
    Resource other = (Resource) obj;
    if (getMemory() != other.getMemory() || getVirtualCores() != other.getVirtualCores()) {
        return false;
    }
    return true;
}

Truth:	  if ( obj == null ) return false ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/Resource.java :121
true_ref: If(Eq(Nm(obj),Null(null)),Ret(BoolEx(false))) predicted at: 1, tree predicted at: 1
environment UNKs: ['cores', 'get,memory', 'get,virtual,cores']
Known subtokens to predict: ['null', 'obj', 'false'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.398): If(Eq(Nm(obj),Null(null)),Ret(BoolEx(false)))
	(0.246): If(Eq(This(this),Nm(obj)),Ret(BoolEx(true)))
	(0.071): If(Eq(Nm(obj),This(this)),Ret(BoolEx(false)))
	(0.067): If(Not(Enc(InstanceOf(Nm(obj),Cls(resource)))),Ret(BoolEx(false)))
	(0.049): If(Eq(This(this),Nm(obj)),Ret(BoolEx(false)))

seq2seq:
	if ( obj == null || get _ class ( ) != obj . get _ class ( ) ) return false ;
	if ( obj == null ) return false ;		(CORRECT!)
	if ( ! ( obj instanceof resource ) ) return false ;
	if ( ! super . equals ( obj ) ) return false ;
	if ( obj == null || obj . get _ class ( ) != get _ class ( ) ) return false ;

----------------------------------------------------------------------
private void listClusterNodes(Set<NodeState> nodeStates) throws YarnException, IOException {
    PrintWriter writer = new PrintWriter(sysout);
    List<NodeReport> nodesReport = client.getNodeReports(nodeStates.toArray(new NodeState[0]));
    writer.println("Total Nodes:" + nodesReport.size());
    writer.printf(NODES_PATTERN, "Node-Id", "Node-State", "Node-Http-Address", "Number-of-Running-Containers");
    for (NodeReport nodeReport : nodesReport) {
        writer.printf(NODES_PATTERN, nodeReport.getNodeId(), nodeReport.getNodeState(), nodeReport.getHttpAddress(), nodeReport.getNumContainers());
    }
     !!! writer.flush(); !!! 
}

Truth:	  writer . flush ( ) ;
file:///home/urialon/Allamanis-dataset/java-small/test/hadoop/NodeCLI.java :152
true_ref: Ex(Cal(Nm(writer),Nm(flush))) predicted at: 1, tree predicted at: 1
environment UNKs: ['yarn', 'report', 'numberofrunningcontainers', 'nodeid', 'printf', 'states', 'nodestate', 'nodehttpaddress', 'containers', 'yarn,exception', 'io,exception', 'list,cluster,nodes', 'nodes,report', 'node,report', 'node,states', 'nodes,pattern', 'node,state', 'total,nodes', 'get,node,id', 'get,num,containers', 'get,node,state', 'get,http,address']
Known subtokens to predict: ['flush', 'writer'], UNK-available: [], UNK-unavailable: []
hyps:
	(0.416): Ex(Cal(Nm(writer),Nm(flush)))
	(0.198): Ex(Cal(Nm(writer),Nm(close)))
	(0.007): Ex(Cal(Nm(writer),Nm(end,element)))

seq2seq:
	writer . flush ( ) ;		(CORRECT!)
	writer . close ( ) ;
	writer . write ( " _ <unk> ) ;
	writer . write ( " _ <unk> _ <unk> ) ;
	throw new yarn _ exception ( string . format ( " _ <unk> _ <unk> <unk> <unk> <unk> , nodes _ pattern ) ) ;

----------------------------------------------------------------------
